Five loop minimal MOM scheme field and quark mass anomalous dimensions in QCD

We determine the anomalous dimensions of the gluon, Faddeev-Popov ghost and quark in the minimal MOM scheme to five loops for a general colour group when Quantum Chromodynamics is fixed in a linear covariant gauge. The quark mass anomalous dimension is also constructed in the same scheme.

==> anc/qcdmmom5.txt <==

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

      Electronic version of anomalous dimensions for the mini-MOM scheme
                        and their conversion functions

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

Notation:

Cf, Ca, Tf, d4AA, d4FA and d4AA are the colour Casimirs.
Nf is the number of massless quarks.
N_F is the dimension of the fundamental representation of the colour group.
N_A is the dimension of the adjoint representation of the colour group.

a is the MSbar coupling constant.
al is the MSbar gauge parameter.

amm is the mini-MOM coupling constant.
almm is the mini-MOM gauge parameter.

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

                Five loop mini-MOM scheme gluon, ghost, quark and
                       quark mass anomalous dimensions

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

gamma_A_mmom =

       + amm * (
          + 4/3*Tf*Nf
          - 13/6*Ca
          + 1/2*Ca*almm
          )

       + amm^2 * (
          + 4*Cf*Tf*Nf
          + 17/3*Ca*Tf*Nf
          - 2/3*Ca*Tf*Nf*almm
          - 2/3*Ca*Tf*Nf*almm^2
          - 85/12*Ca^2
          + 17/24*Ca^2*almm
          + 17/24*Ca^2*almm^2
          - 1/4*Ca^2*almm^3
          )

       + amm^3 * (
          - 184/9*Cf*Tf^2*Nf^2
          - 2*Cf^2*Tf*Nf
          - 26/3*Ca*Tf^2*Nf^2
          + 614/9*Ca*Cf*Tf*Nf
          - 4*Ca*Cf*Tf*Nf*almm
          - 3*Ca*Cf*Tf*Nf*almm^2
          + 2665/36*Ca^2*Tf*Nf
          - 25/12*Ca^2*Tf*Nf*almm
          - 21/4*Ca^2*Tf*Nf*almm^2
          - 1/2*Ca^2*Tf*Nf*almm^3
          + 1/12*Ca^2*Tf*Nf*almm^4
          - 2879/36*Ca^3
          + 17/48*Ca^3*almm
          + 587/96*Ca^3*almm^2
          - 7/16*Ca^3*almm^3
          - 55/96*Ca^3*almm^4
          + 64/3*z3*Cf*Tf^2*Nf^2
          - 32/3*z3*Ca*Tf^2*Nf^2
          - 176/3*z3*Ca*Cf*Tf*Nf
          + 131/6*z3*Ca^2*Tf*Nf
          - z3*Ca^2*Tf*Nf*almm
          + 1/2*z3*Ca^2*Tf*Nf*almm^2
          + 12*z3*Ca^3
          - 43/16*z3*Ca^3*almm
          - 2*z3*Ca^3*almm^2
          + 3/16*z3*Ca^3*almm^3
          )

       + amm^4 * (
          + 659/144*N_A^-1*d4AA
          - 3/4*N_A^-1*d4AA*almm
          - 3/16*N_A^-1*d4AA*almm^2
          - 512/9*Nf*N_A^-1*d4FA
          + 704/9*Nf^2*N_A^-1*d4FF
          + 128*Cf*Tf^3*Nf^3
          + 232/9*Cf^2*Tf^2*Nf^2
          - 46*Cf^3*Tf*Nf
          + 712/81*Ca*Tf^3*Nf^3
          - 64/27*Ca*Tf^3*Nf^3*almm
          - 8840/9*Ca*Cf*Tf^2*Nf^2
          + 92/3*Ca*Cf*Tf^2*Nf^2*almm
          + 184/9*Ca*Cf*Tf^2*Nf^2*almm^2
          - 1027/18*Ca*Cf^2*Tf*Nf
          + 3*Ca*Cf^2*Tf*Nf*almm
          + 2*Ca*Cf^2*Tf*Nf*almm^2
          - 2027/6*Ca^2*Tf^2*Nf^2
          + 1175/54*Ca^2*Tf^2*Nf^2*almm
          + 71/9*Ca^2*Tf^2*Nf^2*almm^2
          + 54073/36*Ca^2*Cf*Tf*Nf
          - 257/3*Ca^2*Cf*Tf*Nf*almm
          - 2663/36*Ca^2*Cf*Tf*Nf*almm^2
          - 3/4*Ca^2*Cf*Tf*Nf*almm^3
          + 3/4*Ca^2*Cf*Tf*Nf*almm^4
          + 1289659/864*Ca^3*Tf*Nf
          - 34099/432*Ca^3*Tf*Nf*almm
          - 23453/288*Ca^3*Tf*Nf*almm^2
          - 1145/144*Ca^3*Tf*Nf*almm^3
          + 91/144*Ca^3*Tf*Nf*almm^4
          + 1/6*Ca^3*Tf*Nf*almm^5
          - 27209645/20736*Ca^4
          + 38209/768*Ca^4*almm
          + 51391/768*Ca^4*almm^2
          - 2303/2304*Ca^4*almm^3
          - 7255/1152*Ca^4*almm^4
          - 145/128*Ca^4*almm^5
          - 10185/64*z5*N_A^-1*d4AA
          - 475/32*z5*N_A^-1*d4AA*almm
          + 75/16*z5*N_A^-1*d4AA*almm^2
          + 55/32*z5*N_A^-1*d4AA*almm^3
          + 5/64*z5*N_A^-1*d4AA*almm^4
          + 120*z5*Nf*N_A^-1*d4FA
          - 1280/3*z5*Cf^2*Tf^2*Nf^2
          + 640/3*z5*Ca*Cf*Tf^2*Nf^2
          + 3520/3*z5*Ca*Cf^2*Tf*Nf
          + 1280/9*z5*Ca^2*Tf^2*Nf^2
          - 1760/3*z5*Ca^2*Cf*Tf*Nf
          - 32635/72*z5*Ca^3*Tf*Nf
          - 55/4*z5*Ca^3*Tf*Nf*almm
          - 35/12*z5*Ca^3*Tf*Nf*almm^2
          + 5/36*z5*Ca^3*Tf*Nf*almm^3
          - 35/72*z5*Ca^3*Tf*Nf*almm^4
          + 1019755/4608*z5*Ca^4
          + 58165/768*z5*Ca^4*almm
          + 755/24*z5*Ca^4*almm^2
          + 4325/2304*z5*Ca^4*almm^3
          - 515/4608*z5*Ca^4*almm^4
          - 35/96*z5*Ca^4*almm^5
          - 989/12*z3*N_A^-1*d4AA
          + 449/16*z3*N_A^-1*d4AA*almm
          + 3*z3*N_A^-1*d4AA*almm^2
          + 1/16*z3*N_A^-1*d4AA*almm^3
          + 1/8*z3*N_A^-1*d4AA*almm^4
          + 1376/3*z3*Nf*N_A^-1*d4FA
          - 512/3*z3*Nf^2*N_A^-1*d4FF
          - 256/3*z3*Cf*Tf^3*Nf^3
          + 1024/3*z3*Cf^2*Tf^2*Nf^2
          + 896/27*z3*Ca*Tf^3*Nf^3
          + 256/27*z3*Ca*Tf^3*Nf^3*almm
          + 1328/3*z3*Ca*Cf*Tf^2*Nf^2
          - 32*z3*Ca*Cf*Tf^2*Nf^2*almm
          - 64/3*z3*Ca*Cf*Tf^2*Nf^2*almm^2
          - 2288/3*z3*Ca*Cf^2*Tf*Nf
          - 1580/9*z3*Ca^2*Tf^2*Nf^2
          - 184/3*z3*Ca^2*Tf^2*Nf^2*almm
          + 64/9*z3*Ca^2*Tf^2*Nf^2*almm^2
          - 633*z3*Ca^2*Cf*Tf*Nf
          + 74*z3*Ca^2*Cf*Tf*Nf*almm
          + 185/3*z3*Ca^2*Cf*Tf*Nf*almm^2
          - 1375/24*z3*Ca^3*Tf*Nf
          + 5129/36*z3*Ca^3*Tf*Nf*almm
          + 31/72*z3*Ca^3*Tf*Nf*almm^2
          + 41/18*z3*Ca^3*Tf*Nf*almm^3
          - 5/36*z3*Ca^3*Tf*Nf*almm^4
          + 2698973/6912*z3*Ca^4
          - 312605/1728*z3*Ca^4*almm
          - 26105/576*z3*Ca^4*almm^2
          + 265/144*z3*Ca^4*almm^3
          + 5809/2304*z3*Ca^4*almm^4
          + 1/12*z3*Ca^4*almm^5
          )

       + amm^5 * (
          - 7235/216*Tf*Nf*N_A^-1*d4AA
          + 257/18*Tf*Nf*N_A^-1*d4AA*almm
          + 211/72*Tf*Nf*N_A^-1*d4AA*almm^2
          + 18976/27*Tf*Nf^2*N_A^-1*d4FA
          - 24064/27*Tf*Nf^3*N_A^-1*d4FF
          + 944/3*Cf*Nf*N_A^-1*d4FA
          - 4160/3*Cf*Nf^2*N_A^-1*d4FF
          - 8576/9*Cf*Tf^4*Nf^4
          - 1000/9*Cf^2*Tf^3*Nf^3
          + 1148/3*Cf^3*Tf^2*Nf^2
          + 4157/6*Cf^4*Tf*Nf
          + 250183/3456*Ca*N_A^-1*d4AA
          - 49733/1152*Ca*N_A^-1*d4AA*almm
          - 6127/384*Ca*N_A^-1*d4AA*almm^2
          + 127/384*Ca*N_A^-1*d4AA*almm^3
          + 3/16*Ca*N_A^-1*d4AA*almm^4
          - 61352/27*Ca*Nf*N_A^-1*d4FA
          + 1036/9*Ca*Nf*N_A^-1*d4FA*almm
          + 640/9*Ca*Nf*N_A^-1*d4FA*almm^2
          + 109184/27*Ca*Nf^2*N_A^-1*d4FF
          - 1408/9*Ca*Nf^2*N_A^-1*d4FF*almm
          - 880/9*Ca*Nf^2*N_A^-1*d4FF*almm^2
          + 4528/81*Ca*Tf^4*Nf^4
          + 315124/27*Ca*Cf*Tf^3*Nf^3
          - 2624/9*Ca*Cf*Tf^3*Nf^3*almm
          - 160*Ca*Cf*Tf^3*Nf^3*almm^2
          + 71396/27*Ca*Cf^2*Tf^2*Nf^2
          - 464/9*Ca*Cf^2*Tf^2*Nf^2*almm
          - 290/9*Ca*Cf^2*Tf^2*Nf^2*almm^2
          - 9445/3*Ca*Cf^3*Tf*Nf
          + 92*Ca*Cf^3*Tf*Nf*almm
          + 115/2*Ca*Cf^3*Tf*Nf*almm^2
          + 40406/27*Ca^2*Tf^3*Nf^3
          - 52552/2187*Ca^2*Tf^3*Nf^3*almm
          - 436/81*Ca^2*Tf^3*Nf^3*almm^2
          + 64/27*Ca^2*Tf^3*Nf^3*almm^3
          - 378587/9*Ca^2*Cf*Tf^2*Nf^2
          + 103549/54*Ca^2*Cf*Tf^2*Nf^2*almm
          + 22685/18*Ca^2*Cf*Tf^2*Nf^2*almm^2
          - 46/9*Ca^2*Cf*Tf^2*Nf^2*almm^3
          - 23/3*Ca^2*Cf*Tf^2*Nf^2*almm^4
          - 190289/54*Ca^2*Cf^2*Tf*Nf
          + 7403/72*Ca^2*Cf^2*Tf*Nf*almm
          + 5405/72*Ca^2*Cf^2*Tf*Nf*almm^2
          - 1/2*Ca^2*Cf^2*Tf*Nf*almm^3
          - 3/4*Ca^2*Cf^2*Tf*Nf*almm^4
          - 3687071/216*Ca^3*Tf^2*Nf^2
          + 3010093/7776*Ca^3*Tf^2*Nf^2*almm
          + 4407613/11664*Ca^3*Tf^2*Nf^2*almm^2
          - 571/54*Ca^3*Tf^2*Nf^2*almm^3
          - 8/3*Ca^3*Tf^2*Nf^2*almm^4
          + 36476899/864*Ca^3*Cf*Tf*Nf
          - 284587/108*Ca^3*Cf*Tf*Nf*almm
          - 594607/288*Ca^3*Cf*Tf*Nf*almm^2
          - 3049/144*Ca^3*Cf*Tf*Nf*almm^3
          + 331/12*Ca^3*Cf*Tf*Nf*almm^4
          + 9/8*Ca^3*Cf*Tf*Nf*almm^5
          - 1/16*Ca^3*Cf*Tf*Nf*almm^6
          + 980610247/20736*Ca^4*Tf*Nf
          - 242038583/186624*Ca^4*Tf*Nf*almm
          - 331611505/186624*Ca^4*Tf*Nf*almm^2
          - 31901/768*Ca^4*Tf*Nf*almm^3
          + 3949/216*Ca^4*Tf*Nf*almm^4
          + 637/192*Ca^4*Tf*Nf*almm^5
          + 61/288*Ca^4*Tf*Nf*almm^6
          - 68018109/2048*Ca^5
          + 3655159075/4478976*Ca^5*almm
          + 31686095/23328*Ca^5*almm^2
          - 982771/18432*Ca^5*almm^3
          - 3784595/55296*Ca^5*almm^4
          - 93577/4608*Ca^5*almm^5
          - 2015/1152*Ca^5*almm^6
          + 603757/128*z7*Tf*Nf*N_A^-1*d4AA
          + 17647/144*z7*Tf*Nf*N_A^-1*d4AA*almm
          - 13139/192*z7*Tf*Nf*N_A^-1*d4AA*almm^2
          - 14/3*z7*Tf*Nf*N_A^-1*d4AA*almm^3
          - 595/128*z7*Tf*Nf*N_A^-1*d4AA*almm^4
          - 91/72*z7*Tf*Nf*N_A^-1*d4AA*almm^5
          - 98*z7*Tf*Nf^2*N_A^-1*d4FA
          + 196*z7*Tf*Nf^2*N_A^-1*d4FA*almm
          - 476*z7*Cf*Nf*N_A^-1*d4FA
          + 8960*z7*Cf^3*Tf^2*Nf^2
          - 35518637/4096*z7*Ca*N_A^-1*d4AA
          - 12318425/36864*z7*Ca*N_A^-1*d4AA*almm
          + 2157127/6144*z7*Ca*N_A^-1*d4AA*almm^2
          + 172725/2048*z7*Ca*N_A^-1*d4AA*almm^3
          - 12285/4096*z7*Ca*N_A^-1*d4AA*almm^4
          - 312305/36864*z7*Ca*N_A^-1*d4AA*almm^5
          - 455/384*z7*Ca*N_A^-1*d4AA*almm^6
          - 1911/4*z7*Ca*Nf*N_A^-1*d4FA
          - 5635/8*z7*Ca*Nf*N_A^-1*d4FA*almm
          - 147/4*z7*Ca*Nf*N_A^-1*d4FA*almm^2
          - 8960*z7*Ca*Cf^2*Tf^2*Nf^2
          - 24640*z7*Ca*Cf^3*Tf*Nf
          + 11200/3*z7*Ca^2*Cf*Tf^2*Nf^2
          + 24640*z7*Ca^2*Cf^2*Tf*Nf
          - 9324*z7*Ca^3*Tf^2*Nf^2
          - 539/3*z7*Ca^3*Tf^2*Nf^2*almm
          - 123319/12*z7*Ca^3*Cf*Tf*Nf
          + 521409/16*z7*Ca^4*Tf*Nf
          + 9032107/6912*z7*Ca^4*Tf*Nf*almm
          + 22379/256*z7*Ca^4*Tf*Nf*almm^2
          - 30961/4608*z7*Ca^4*Tf*Nf*almm^3
          - 49/128*z7*Ca^4*Tf*Nf*almm^4
          + 4823/13824*z7*Ca^4*Tf*Nf*almm^5
          - 528155887/32768*z7*Ca^5
          - 1938230245/884736*z7*Ca^5*almm
          - 48800003/147456*z7*Ca^5*almm^2
          + 104027/16384*z7*Ca^5*almm^3
          - 295589/98304*z7*Ca^5*almm^4
          - 981085/884736*z7*Ca^5*almm^5
          + 24115/73728*z7*Ca^5*almm^6
          - 25*z6*Tf*Nf*N_A^-1*d4AA*almm
          - 25/16*z6*Tf*Nf*N_A^-1*d4AA*almm^2
          - 25/8*z6*Tf*Nf*N_A^-1*d4AA*almm^3
          + 25/48*z6*Tf*Nf*N_A^-1*d4AA*almm^4
          + 325/8*z6*Ca*N_A^-1*d4AA*almm
          - 875/128*z6*Ca*N_A^-1*d4AA*almm^2
          + 575/128*z6*Ca*N_A^-1*d4AA*almm^3
          - 775/384*z6*Ca*N_A^-1*d4AA*almm^4
          + 25/128*z6*Ca*N_A^-1*d4AA*almm^5
          - 3625/384*z6*Ca^4*Tf*Nf*almm
          - 25/24*z6*Ca^4*Tf*Nf*almm^2
          - 125/384*z6*Ca^4*Tf*Nf*almm^3
          + 25/576*z6*Ca^4*Tf*Nf*almm^4
          + 47125/3072*z6*Ca^5*almm
          - 5675/3072*z6*Ca^5*almm^2
          + 425/3072*z6*Ca^5*almm^3
          - 1775/9216*z6*Ca^5*almm^4
          + 25/1536*z6*Ca^5*almm^5
          + 143095/288*z5*Tf*Nf*N_A^-1*d4AA
          - 47405/36*z5*Tf*Nf*N_A^-1*d4AA*almm
          + 2155/24*z5*Tf*Nf*N_A^-1*d4AA*almm^2
          - 125/16*z5*Tf*Nf*N_A^-1*d4AA*almm^3
          + 1385/288*z5*Tf*Nf*N_A^-1*d4AA*almm^4
          + 35/144*z5*Tf*Nf*N_A^-1*d4AA*almm^5
          - 39280/9*z5*Tf*Nf^2*N_A^-1*d4FA
          + 2720/3*z5*Tf*Nf^2*N_A^-1*d4FA*almm
          - 5120/3*z5*Tf*Nf^3*N_A^-1*d4FF
          - 3580/3*z5*Cf*Nf*N_A^-1*d4FA
          + 12800/3*z5*Cf*Nf^2*N_A^-1*d4FF
          + 5120/9*z5*Cf*Tf^4*Nf^4
          + 12800/3*z5*Cf^2*Tf^3*Nf^3
          - 30080/3*z5*Cf^3*Tf^2*Nf^2
          - 679715/192*z5*Ca*N_A^-1*d4AA
          + 2905645/576*z5*Ca*N_A^-1*d4AA*almm
          + 41725/768*z5*Ca*N_A^-1*d4AA*almm^2
          - 7455/128*z5*Ca*N_A^-1*d4AA*almm^3
          - 21745/1152*z5*Ca*N_A^-1*d4AA*almm^4
          + 5695/1152*z5*Ca*N_A^-1*d4AA*almm^5
          + 145/768*z5*Ca*N_A^-1*d4AA*almm^6
          + 72865/9*z5*Ca*Nf*N_A^-1*d4FA
          - 11875/3*z5*Ca*Nf*N_A^-1*d4FA*almm
          - 350*z5*Ca*Nf*N_A^-1*d4FA*almm^2
          + 29440/9*z5*Ca*Nf^2*N_A^-1*d4FF
          + 2560/27*z5*Ca*Tf^4*Nf^4
          - 74240/9*z5*Ca*Cf*Tf^3*Nf^3
          - 56000/3*z5*Ca*Cf^2*Tf^2*Nf^2
          + 2560/3*z5*Ca*Cf^2*Tf^2*Nf^2*almm
          + 1600/3*z5*Ca*Cf^2*Tf^2*Nf^2*almm^2
          + 72160/3*z5*Ca*Cf^3*Tf*Nf
          - 17620/9*z5*Ca^2*Tf^3*Nf^3
          - 2080/27*z5*Ca^2*Tf^3*Nf^3*almm
          + 40/27*z5*Ca^2*Tf^3*Nf^3*almm^2
          + 294320/9*z5*Ca^2*Cf*Tf^2*Nf^2
          - 1384/3*z5*Ca^2*Cf*Tf^2*Nf^2*almm
          - 800/3*z5*Ca^2*Cf*Tf^2*Nf^2*almm^2
          + 55760/3*z5*Ca^2*Cf^2*Tf*Nf
          - 7040/3*z5*Ca^2*Cf^2*Tf*Nf*almm
          - 4400/3*z5*Ca^2*Cf^2*Tf*Nf*almm^2
          + 660935/36*z5*Ca^3*Tf^2*Nf^2
          + 10687/27*z5*Ca^3*Tf^2*Nf^2*almm
          - 19325/108*z5*Ca^3*Tf^2*Nf^2*almm^2
          - 10/9*z5*Ca^3*Tf^2*Nf^2*almm^3
          - 1768985/48*z5*Ca^3*Cf*Tf*Nf
          + 4169/3*z5*Ca^3*Cf*Tf*Nf*almm
          + 5991/8*z5*Ca^3*Cf*Tf*Nf*almm^2
          + 5/6*z5*Ca^3*Cf*Tf*Nf*almm^3
          - 35/16*z5*Ca^3*Cf*Tf*Nf*almm^4
          - 335054165/6912*z5*Ca^4*Tf*Nf
          - 685339/576*z5*Ca^4*Tf*Nf*almm
          + 1316047/3456*z5*Ca^4*Tf*Nf*almm^2
          + 18299/576*z5*Ca^4*Tf*Nf*almm^3
          + 24145/6912*z5*Ca^4*Tf*Nf*almm^4
          - 7325/3456*z5*Ca^4*Tf*Nf*almm^5
          + 35/288*z5*Ca^4*Tf*Nf*almm^6
          + 1124355475/36864*z5*Ca^5
          + 188633701/110592*z5*Ca^5*almm
          + 9549983/27648*z5*Ca^5*almm^2
          - 366397/6144*z5*Ca^5*almm^3
          - 3142907/110592*z5*Ca^5*almm^4
          - 270595/110592*z5*Ca^5*almm^5
          - 39275/18432*z5*Ca^5*almm^6
          + 111/8*z4*Tf*Nf*N_A^-1*d4AA*almm
          + 33/16*z4*Tf*Nf*N_A^-1*d4AA*almm^2
          + 3/2*z4*Tf*Nf*N_A^-1*d4AA*almm^3
          - 7/16*z4*Tf*Nf*N_A^-1*d4AA*almm^4
          - 1443/64*z4*Ca*N_A^-1*d4AA*almm
          + 237/128*z4*Ca*N_A^-1*d4AA*almm^2
          - 213/128*z4*Ca*N_A^-1*d4AA*almm^3
          + 163/128*z4*Ca*N_A^-1*d4AA*almm^4
          - 21/128*z4*Ca*N_A^-1*d4AA*almm^5
          + 8/3*z4*Ca^2*Tf^3*Nf^3*almm
          + 16*z4*Ca^2*Cf*Tf^2*Nf^2*almm
          - 211/12*z4*Ca^3*Tf^2*Nf^2*almm
          + 7/12*z4*Ca^3*Tf^2*Nf^2*almm^2
          - 26*z4*Ca^3*Cf*Tf*Nf*almm
          + 6*z4*Ca^3*Cf*Tf*Nf*almm^2
          + 5173/192*z4*Ca^4*Tf*Nf*almm
          - 1295/384*z4*Ca^4*Tf*Nf*almm^2
          + 3/32*z4*Ca^4*Tf*Nf*almm^3
          + 1/384*z4*Ca^4*Tf*Nf*almm^4
          - 13507/1536*z4*Ca^5*almm
          + 1645/3072*z4*Ca^5*almm^2
          - 63/1024*z4*Ca^5*almm^3
          + 275/3072*z4*Ca^5*almm^4
          + 1/1024*z4*Ca^5*almm^5
          + 67637/32*z3*Tf*Nf*N_A^-1*d4AA
          + 155663/288*z3*Tf*Nf*N_A^-1*d4AA*almm
          - 8579/288*z3*Tf*Nf*N_A^-1*d4AA*almm^2
          + 265/32*z3*Tf*Nf*N_A^-1*d4AA*almm^3
          - 691/144*z3*Tf*Nf*N_A^-1*d4AA*almm^4
          - 5/24*z3*Tf*Nf*N_A^-1*d4AA*almm^5
          - 75136/9*z3*Tf*Nf^2*N_A^-1*d4FA
          - 7936/9*z3*Tf*Nf^2*N_A^-1*d4FA*almm
          + 9728/9*z3*Tf*Nf^3*N_A^-1*d4FF
          - 1544/3*z3*Cf*Nf*N_A^-1*d4FA
          - 5120/3*z3*Cf*Nf^2*N_A^-1*d4FF
          + 3584/9*z3*Cf*Tf^4*Nf^4
          - 35968/9*z3*Cf^2*Tf^3*Nf^3
          + 2176/3*z3*Cf^3*Tf^2*Nf^2
          + 128*z3*Cf^4*Tf*Nf
          - 27775997/4608*z3*Ca*N_A^-1*d4AA
          - 8849455/4608*z3*Ca*N_A^-1*d4AA*almm
          + 252671/2304*z3*Ca*N_A^-1*d4AA*almm^2
          - 11855/768*z3*Ca*N_A^-1*d4AA*almm^3
          + 24835/4608*z3*Ca*N_A^-1*d4AA*almm^4
          - 2079/512*z3*Ca*N_A^-1*d4AA*almm^5
          - 33/128*z3*Ca*N_A^-1*d4AA*almm^6
          + 79345/3*z3*Ca*Nf*N_A^-1*d4FA
          + 24233/9*z3*Ca*Nf*N_A^-1*d4FA*almm
          - 384*z3*Ca*Nf*N_A^-1*d4FA*almm^2
          - 50816/9*z3*Ca*Nf^2*N_A^-1*d4FF
          + 1024/3*z3*Ca*Nf^2*N_A^-1*d4FF*almm
          + 640/3*z3*Ca*Nf^2*N_A^-1*d4FF*almm^2
          - 6400/27*z3*Ca*Tf^4*Nf^4
          - 22432/9*z3*Ca*Cf*Tf^3*Nf^3
          + 2816/9*z3*Ca*Cf*Tf^3*Nf^3*almm
          + 320/3*z3*Ca*Cf*Tf^3*Nf^3*almm^2
          + 23184*z3*Ca*Cf^2*Tf^2*Nf^2
          - 2048/3*z3*Ca*Cf^2*Tf^2*Nf^2*almm
          - 1280/3*z3*Ca*Cf^2*Tf^2*Nf^2*almm^2
          - 2264/3*z3*Ca*Cf^3*Tf*Nf
          + 69740/27*z3*Ca^2*Tf^3*Nf^3
          + 5872/27*z3*Ca^2*Tf^3*Nf^3*almm
          - 1400/27*z3*Ca^2*Tf^3*Nf^3*almm^2
          - 256/27*z3*Ca^2*Tf^3*Nf^3*almm^3
          + 29669/9*z3*Ca^2*Cf*Tf^2*Nf^2
          - 4084/3*z3*Ca^2*Cf*Tf^2*Nf^2*almm
          - 643*z3*Ca^2*Cf*Tf^2*Nf^2*almm^2
          + 16/3*z3*Ca^2*Cf*Tf^2*Nf^2*almm^3
          + 8*z3*Ca^2*Cf*Tf^2*Nf^2*almm^4
          - 1084901/36*z3*Ca^2*Cf^2*Tf*Nf
          + 9227/6*z3*Ca^2*Cf^2*Tf*Nf*almm
          + 11413/12*z3*Ca^2*Cf^2*Tf*Nf*almm^2
          - 333277/72*z3*Ca^3*Tf^2*Nf^2
          - 112325/72*z3*Ca^3*Tf^2*Nf^2*almm
          + 28309/108*z3*Ca^3*Tf^2*Nf^2*almm^2
          + 74*z3*Ca^3*Tf^2*Nf^2*almm^3
          - 4/3*z3*Ca^3*Tf^2*Nf^2*almm^4
          - 12571/36*z3*Ca^3*Cf*Tf*Nf
          + 23183/18*z3*Ca^3*Cf*Tf*Nf*almm
          + 6397/6*z3*Ca^3*Cf*Tf*Nf*almm^2
          + 27/4*z3*Ca^3*Cf*Tf*Nf*almm^3
          - 95/4*z3*Ca^3*Cf*Tf*Nf*almm^4
          - 43267027/6912*z3*Ca^4*Tf*Nf
          + 24561125/6912*z3*Ca^4*Tf*Nf*almm
          + 992347/6912*z3*Ca^4*Tf*Nf*almm^2
          - 342635/2304*z3*Ca^4*Tf*Nf*almm^3
          - 12103/1728*z3*Ca^4*Tf*Nf*almm^4
          - 17/12*z3*Ca^4*Tf*Nf*almm^5
          + 1/288*z3*Ca^4*Tf*Nf*almm^6
          + 839028443/110592*z3*Ca^5
          - 31387567/12288*z3*Ca^5*almm
          - 43183195/55296*z3*Ca^5*almm^2
          + 8260363/55296*z3*Ca^5*almm^3
          + 5916707/110592*z3*Ca^5*almm^4
          + 227227/36864*z3*Ca^5*almm^5
          - 1523/4608*z3*Ca^5*almm^6
          - 198355/48*z3^2*Tf*Nf*N_A^-1*d4AA
          + 787/2*z3^2*Tf*Nf*N_A^-1*d4AA*almm
          + 527/24*z3^2*Tf*Nf*N_A^-1*d4AA*almm^2
          + 25/8*z3^2*Tf*Nf*N_A^-1*d4AA*almm^3
          + 121/48*z3^2*Tf*Nf*N_A^-1*d4AA*almm^4
          + 5/8*z3^2*Tf*Nf*N_A^-1*d4AA*almm^5
          + 21568/3*z3^2*Tf*Nf^2*N_A^-1*d4FA
          - 128/3*z3^2*Tf*Nf^2*N_A^-1*d4FA*almm
          + 2048/3*z3^2*Tf*Nf^3*N_A^-1*d4FF
          - 288*z3^2*Cf*Nf*N_A^-1*d4FA
          + 1024/3*z3^2*Cf^2*Tf^3*Nf^3
          + 18989191/1536*z3^2*Ca*N_A^-1*d4AA
          - 709087/512*z3^2*Ca*N_A^-1*d4AA*almm
          - 188621/768*z3^2*Ca*N_A^-1*d4AA*almm^2
          - 15877/256*z3^2*Ca*N_A^-1*d4AA*almm^3
          - 5857/1536*z3^2*Ca*N_A^-1*d4AA*almm^4
          + 1593/512*z3^2*Ca*N_A^-1*d4AA*almm^5
          + 75/128*z3^2*Ca*N_A^-1*d4AA*almm^6
          - 64001/3*z3^2*Ca*Nf*N_A^-1*d4FA
          + 325/3*z3^2*Ca*Nf*N_A^-1*d4FA*almm
          + 8*z3^2*Ca*Nf*N_A^-1*d4FA*almm^2
          - 5632/3*z3^2*Ca*Nf^2*N_A^-1*d4FF
          - 1024/3*z3^2*Ca*Cf*Tf^3*Nf^3
          - 2816/3*z3^2*Ca*Cf^2*Tf^2*Nf^2
          + 1280/9*z3^2*Ca^2*Tf^3*Nf^3
          - 760/3*z3^2*Ca^2*Cf*Tf^2*Nf^2
          - 400/3*z3^2*Ca^2*Cf*Tf^2*Nf^2*almm
          + 24*z3^2*Ca^2*Cf*Tf^2*Nf^2*almm^2
          - 1111/3*z3^2*Ca^3*Tf^2*Nf^2
          + 496/9*z3^2*Ca^3*Tf^2*Nf^2*almm
          - 103/9*z3^2*Ca^3*Tf^2*Nf^2*almm^2
          + 3254*z3^2*Ca^3*Cf*Tf*Nf
          + 1100/3*z3^2*Ca^3*Cf*Tf*Nf*almm
          - 66*z3^2*Ca^3*Cf*Tf*Nf*almm^2
          + 202385/384*z3^2*Ca^4*Tf*Nf
          - 19667/144*z3^2*Ca^4*Tf*Nf*almm
          + 9817/288*z3^2*Ca^4*Tf*Nf*almm^2
          + 109/192*z3^2*Ca^4*Tf*Nf*almm^3
          + 965/1152*z3^2*Ca^4*Tf*Nf*almm^4
          + 7/64*z3^2*Ca^4*Tf*Nf*almm^5
          - 45222985/36864*z3^2*Ca^5
          + 1337173/12288*z3^2*Ca^5*almm
          + 175009/6144*z3^2*Ca^5*almm^2
          - 15193/6144*z3^2*Ca^5*almm^3
          - 70577/36864*z3^2*Ca^5*almm^4
          + 7085/12288*z3^2*Ca^5*almm^5
          + 105/1024*z3^2*Ca^5*almm^6
          );

gamma_c_mmom =

       + amm * (
          - 3/4*Ca
          + 1/4*Ca*almm
          )

       + amm^2 * (
          + 1/2*Ca*Tf*Nf
          - 17/8*Ca^2
          - 3/16*Ca^2*almm
          + 3/16*Ca^2*almm^2
          )

       + amm^3 * (
          - 10/3*Ca*Tf^2*Nf^2
          + 3/2*Ca*Cf*Tf*Nf
          + 451/24*Ca^2*Tf*Nf
          - 19/24*Ca^2*Tf*Nf*almm
          - 1/4*Ca^2*Tf*Nf*almm^2
          - 433/16*Ca^3
          + 109/192*Ca^3*almm
          + 9/8*Ca^3*almm^2
          - 15/64*Ca^3*almm^3
          + 1/2*z3*Ca^2*Tf*Nf
          + 1/2*z3*Ca^2*Tf*Nf*almm
          + 47/16*z3*Ca^3
          + 7/32*z3*Ca^3*almm
          - 3/16*z3*Ca^3*almm^2
          + 9/32*z3*Ca^3*almm^3
          )

       + amm^4 * (
          + 69/32*N_A^-1*d4AA
          + 3/8*N_A^-1*d4AA*almm
          + 3/32*N_A^-1*d4AA*almm^2
          + 20/3*Ca*Tf^3*Nf^3
          - 98/3*Ca*Cf*Tf^2*Nf^2
          - 3/4*Ca*Cf^2*Tf*Nf
          - 1283/12*Ca^2*Tf^2*Nf^2
          + 49/18*Ca^2*Tf^2*Nf^2*almm
          + 5/2*Ca^2*Tf^2*Nf^2*almm^2
          + 551/6*Ca^2*Cf*Tf*Nf
          - 25/8*Ca^2*Cf*Tf*Nf*almm
          - 9/8*Ca^2*Cf*Tf*Nf*almm^2
          + 74309/192*Ca^3*Tf*Nf
          - 4831/288*Ca^3*Tf*Nf*almm
          - 2591/192*Ca^3*Tf*Nf*almm^2
          + 1/12*Ca^3*Tf*Nf*almm^3
          + 1/32*Ca^3*Tf*Nf*almm^4
          - 209923/512*Ca^4
          + 88729/4608*Ca^4*almm
          + 8117/512*Ca^4*almm^2
          - 3137/1536*Ca^4*almm^3
          - 671/384*Ca^4*almm^4
          + 10185/128*z5*N_A^-1*d4AA
          - 485/64*z5*N_A^-1*d4AA*almm
          - 105/32*z5*N_A^-1*d4AA*almm^2
          - 175/64*z5*N_A^-1*d4AA*almm^3
          + 35/128*z5*N_A^-1*d4AA*almm^4
          - 60*z5*Nf*N_A^-1*d4FA
          - 185/8*z5*Ca^3*Tf*Nf
          - 65/12*z5*Ca^3*Tf*Nf*almm
          + 35/24*z5*Ca^3*Tf*Nf*almm^2
          + 39325/1024*z5*Ca^4
          + 9415/1536*z5*Ca^4*almm
          - 335/48*z5*Ca^4*almm^2
          - 1955/1536*z5*Ca^4*almm^3
          + 1345/3072*z5*Ca^4*almm^4
          - 609/8*z3*N_A^-1*d4AA
          - 5/32*z3*N_A^-1*d4AA*almm
          + 9/16*z3*N_A^-1*d4AA*almm^2
          + 47/32*z3*N_A^-1*d4AA*almm^3
          - 1/2*z3*N_A^-1*d4AA*almm^4
          + 48*z3*Nf*N_A^-1*d4FA
          + 8*z3*Ca*Cf*Tf^2*Nf^2
          + 8*z3*Ca^2*Tf^2*Nf^2
          + 8/3*z3*Ca^2*Tf^2*Nf^2*almm
          - 47/2*z3*Ca^2*Cf*Tf*Nf
          + 3/2*z3*Ca^2*Cf*Tf*Nf*almm
          - 481/16*z3*Ca^3*Tf*Nf
          - 1/4*z3*Ca^3*Tf*Nf*almm
          - 17/16*z3*Ca^3*Tf*Nf*almm^2
          - 1/4*z3*Ca^3*Tf*Nf*almm^3
          + 36073/512*z3*Ca^4
          - 1123/128*z3*Ca^4*almm
          - 3/64*z3*Ca^4*almm^2
          + 167/96*z3*Ca^4*almm^3
          + 1313/1536*z3*Ca^4*almm^4
          )

       + amm^5 * (
          - 907/16*Tf*Nf*N_A^-1*d4AA
          - 91/12*Tf*Nf*N_A^-1*d4AA*almm
          - 61/48*Tf*Nf*N_A^-1*d4AA*almm^2
          + 8/3*Cf*Nf*N_A^-1*d4FA
          + 304579/2304*Ca*N_A^-1*d4AA
          + 40097/2304*Ca*N_A^-1*d4AA*almm
          + 7313/2304*Ca*N_A^-1*d4AA*almm^2
          + 13/768*Ca*N_A^-1*d4AA*almm^3
          - 3/64*Ca*N_A^-1*d4AA*almm^4
          - 52/3*Ca*Nf*N_A^-1*d4FA
          - 2/3*Ca*Nf*N_A^-1*d4FA*almm
          + 88/3*Ca*Nf^2*N_A^-1*d4FF
          - 224/3*Ca*Tf^4*Nf^4
          + 288*Ca*Cf*Tf^3*Nf^3
          - 61/3*Ca*Cf^2*Tf^2*Nf^2
          - 69/4*Ca*Cf^3*Tf*Nf
          + 27250/27*Ca^2*Tf^3*Nf^3
          - 223/9*Ca^2*Tf^3*Nf^3*almm
          - 20/3*Ca^2*Tf^3*Nf^3*almm^2
          - 72049/36*Ca^2*Cf*Tf^2*Nf^2
          + 949/18*Ca^2*Cf*Tf^2*Nf^2*almm
          + 98/3*Ca^2*Cf*Tf^2*Nf^2*almm^2
          - 3187/48*Ca^2*Cf^2*Tf*Nf
          + 31/16*Ca^2*Cf^2*Tf*Nf*almm
          + 3/4*Ca^2*Cf^2*Tf*Nf*almm^2
          - 388703/72*Ca^3*Tf^2*Nf^2
          + 4050553/15552*Ca^3*Tf^2*Nf^2*almm
          + 602635/5832*Ca^3*Tf^2*Nf^2*almm^2
          + 13/12*Ca^3*Tf^2*Nf^2*almm^3
          - 5/8*Ca^3*Tf^2*Nf^2*almm^4
          + 1785493/576*Ca^3*Cf*Tf*Nf
          - 30857/288*Ca^3*Cf*Tf*Nf*almm
          - 19657/192*Ca^3*Cf*Tf*Nf*almm^2
          + 15/16*Ca^3*Cf*Tf*Nf*almm^3
          + 9/32*Ca^3*Cf*Tf*Nf*almm^4
          + 55665349/4608*Ca^4*Tf*Nf
          - 100929593/124416*Ca^4*Tf*Nf*almm
          - 132698707/373248*Ca^4*Tf*Nf*almm^2
          + 95803/13824*Ca^4*Tf*Nf*almm^3
          + 617/192*Ca^4*Tf*Nf*almm^4
          + 11/384*Ca^4*Tf*Nf*almm^5
          - 1054697497/110592*Ca^5
          + 690613873/995328*Ca^5*almm
          + 261473981/746496*Ca^5*almm^2
          - 4498867/110592*Ca^5*almm^3
          - 99571/4096*Ca^5*almm^4
          - 18253/3072*Ca^5*almm^5
          - 77889/64*z7*Tf*Nf*N_A^-1*d4AA
          - 1099/16*z7*Tf*Nf*N_A^-1*d4AA*almm
          + 2639/192*z7*Tf*Nf*N_A^-1*d4AA*almm^2
          + 7/3*z7*Tf*Nf*N_A^-1*d4AA*almm^3
          + 238*z7*Cf*Nf*N_A^-1*d4FA
          + 9804949/8192*z7*Ca*N_A^-1*d4AA
          + 8285291/24576*z7*Ca*N_A^-1*d4AA*almm
          - 1374191/12288*z7*Ca*N_A^-1*d4AA*almm^2
          - 50253/4096*z7*Ca*N_A^-1*d4AA*almm^3
          - 6139/8192*z7*Ca*N_A^-1*d4AA*almm^4
          + 9681/8192*z7*Ca*N_A^-1*d4AA*almm^5
          + 2989/8*z7*Ca*Nf*N_A^-1*d4FA
          + 1323/16*z7*Ca*Nf*N_A^-1*d4FA*almm
          - 294*z7*Ca^3*Tf^2*Nf^2
          + 119/24*z7*Ca^3*Cf*Tf*Nf
          + 803663/768*z7*Ca^4*Tf*Nf
          - 220465/3072*z7*Ca^4*Tf*Nf*almm
          - 100037/4608*z7*Ca^4*Tf*Nf*almm^2
          + 30961/9216*z7*Ca^4*Tf*Nf*almm^3
          - 422218867/196608*z7*Ca^5
          + 98922187/589824*z7*Ca^5*almm
          + 29132621/294912*z7*Ca^5*almm^2
          - 660401/98304*z7*Ca^5*almm^3
          - 538811/196608*z7*Ca^5*almm^4
          + 29491/65536*z7*Ca^5*almm^5
          + 225/16*z6*Ca*N_A^-1*d4AA*almm
          - 975/256*z6*Ca*N_A^-1*d4AA*almm^2
          + 375/256*z6*Ca*N_A^-1*d4AA*almm^3
          - 225/256*z6*Ca*N_A^-1*d4AA*almm^4
          + 25/256*z6*Ca*N_A^-1*d4AA*almm^5
          + 10875/2048*z6*Ca^5*almm
          - 2425/2048*z6*Ca^5*almm^2
          - 25/2048*z6*Ca^5*almm^3
          - 175/2048*z6*Ca^5*almm^4
          + 25/3072*z6*Ca^5*almm^5
          - 96235/96*z5*Tf*Nf*N_A^-1*d4AA
          + 12575/96*z5*Tf*Nf*N_A^-1*d4AA*almm
          - 2935/96*z5*Tf*Nf*N_A^-1*d4AA*almm^2
          + 295/96*z5*Tf*Nf*N_A^-1*d4AA*almm^3
          + 4720/3*z5*Tf*Nf^2*N_A^-1*d4FA
          - 470*z5*Cf*Nf*N_A^-1*d4FA
          + 1484595/256*z5*Ca*N_A^-1*d4AA
          - 1108655/1536*z5*Ca*N_A^-1*d4AA*almm
          + 655/24*z5*Ca*N_A^-1*d4AA*almm^2
          + 215/32*z5*Ca*N_A^-1*d4AA*almm^3
          - 10415/768*z5*Ca*N_A^-1*d4AA*almm^4
          + 1185/512*z5*Ca*N_A^-1*d4AA*almm^5
          - 35575/6*z5*Ca*Nf*N_A^-1*d4FA
          + 545/2*z5*Ca*Nf*N_A^-1*d4FA*almm
          + 60*z5*Ca*Nf*N_A^-1*d4FA*almm^2
          - 160*z5*Ca*Cf^2*Tf^2*Nf^2
          - 520/9*z5*Ca^2*Tf^3*Nf^3
          + 40/3*z5*Ca^2*Tf^3*Nf^3*almm
          + 40/3*z5*Ca^2*Cf*Tf^2*Nf^2
          + 440*z5*Ca^2*Cf^2*Tf*Nf
          + 55165/72*z5*Ca^3*Tf^2*Nf^2
          - 135/2*z5*Ca^3*Tf^2*Nf^2*almm
          - 145/36*z5*Ca^3*Tf^2*Nf^2*almm^2
          - 2105/24*z5*Ca^3*Cf*Tf*Nf
          - 81/2*z5*Ca^3*Cf*Tf*Nf*almm
          + 63/8*z5*Ca^3*Cf*Tf*Nf*almm^2
          - 6298955/2304*z5*Ca^4*Tf*Nf
          + 86959/2304*z5*Ca^4*Tf*Nf*almm
          + 49643/576*z5*Ca^4*Tf*Nf*almm^2
          + 935/576*z5*Ca^4*Tf*Nf*almm^3
          - 175/192*z5*Ca^4*Tf*Nf*almm^4
          + 90788195/24576*z5*Ca^5
          + 13306171/73728*z5*Ca^5*almm
          - 8606177/36864*z5*Ca^5*almm^2
          - 197929/12288*z5*Ca^5*almm^3
          + 389441/73728*z5*Ca^5*almm^4
          + 16715/8192*z5*Ca^5*almm^5
          - 999/128*z4*Ca*N_A^-1*d4AA*almm
          + 369/256*z4*Ca*N_A^-1*d4AA*almm^2
          - 117/256*z4*Ca*N_A^-1*d4AA*almm^3
          + 135/256*z4*Ca*N_A^-1*d4AA*almm^4
          - 21/256*z4*Ca*N_A^-1*d4AA*almm^5
          - 3/2*z4*Ca^3*Tf^2*Nf^2*almm
          + 1/2*z4*Ca^3*Tf^2*Nf^2*almm^2
          - 9*z4*Ca^3*Cf*Tf*Nf*almm
          + 3*z4*Ca^3*Cf*Tf*Nf*almm^2
          + 477/64*z4*Ca^4*Tf*Nf*almm
          - 9/4*z4*Ca^4*Tf*Nf*almm^2
          - 5/64*z4*Ca^4*Tf*Nf*almm^3
          - 3117/1024*z4*Ca^5*almm
          + 1019/2048*z4*Ca^5*almm^2
          + 65/2048*z4*Ca^5*almm^3
          + 93/2048*z4*Ca^5*almm^4
          + 1/2048*z4*Ca^5*almm^5
          + 326887/192*z3*Tf*Nf*N_A^-1*d4AA
          + 239/192*z3*Tf*Nf*N_A^-1*d4AA*almm
          + 2221/192*z3*Tf*Nf*N_A^-1*d4AA*almm^2
          - 217/64*z3*Tf*Nf*N_A^-1*d4AA*almm^3
          - 1408*z3*Tf*Nf^2*N_A^-1*d4FA
          + 44*z3*Cf*Nf*N_A^-1*d4FA
          - 15427337/3072*z3*Ca*N_A^-1*d4AA
          + 116947/1024*z3*Ca*N_A^-1*d4AA*almm
          + 28887/512*z3*Ca*N_A^-1*d4AA*almm^2
          - 4447/512*z3*Ca*N_A^-1*d4AA*almm^3
          + 10229/1024*z3*Ca*N_A^-1*d4AA*almm^4
          - 3829/1024*z3*Ca*N_A^-1*d4AA*almm^5
          + 8533/2*z3*Ca*Nf*N_A^-1*d4FA
          - 537/2*z3*Ca*Nf*N_A^-1*d4FA*almm
          - 48*z3*Ca*Nf*N_A^-1*d4FA*almm^2
          - 64*z3*Ca*Nf^2*N_A^-1*d4FF
          - 192*z3*Ca*Cf*Tf^3*Nf^3
          + 128*z3*Ca*Cf^2*Tf^2*Nf^2
          + 776/9*z3*Ca^2*Tf^3*Nf^3
          + 8/9*z3*Ca^2*Tf^3*Nf^3*almm
          + 3517/3*z3*Ca^2*Cf*Tf^2*Nf^2
          - 25/3*z3*Ca^2*Cf*Tf^2*Nf^2*almm
          - 8*z3*Ca^2*Cf*Tf^2*Nf^2*almm^2
          - 1117/4*z3*Ca^2*Cf^2*Tf*Nf
          - 3/4*z3*Ca^2*Cf^2*Tf*Nf*almm
          - 11333/144*z3*Ca^3*Tf^2*Nf^2
          - 157/48*z3*Ca^3*Tf^2*Nf^2*almm
          - 19/9*z3*Ca^3*Tf^2*Nf^2*almm^2
          - 2*z3*Ca^3*Tf^2*Nf^2*almm^3
          - 7219/4*z3*Ca^3*Cf*Tf*Nf
          + 1369/24*z3*Ca^3*Cf*Tf*Nf*almm
          + 213/8*z3*Ca^3*Cf*Tf*Nf*almm^2
          - 9/8*z3*Ca^3*Cf*Tf*Nf*almm^3
          - 440139/512*z3*Ca^4*Tf*Nf
          + 1067881/4608*z3*Ca^4*Tf*Nf*almm
          - 55705/4608*z3*Ca^4*Tf*Nf*almm^2
          - 43189/4608*z3*Ca^4*Tf*Nf*almm^3
          + 1/6*z3*Ca^4*Tf*Nf*almm^4
          + 1/32*z3*Ca^4*Tf*Nf*almm^5
          + 159069479/73728*z3*Ca^5
          - 35745083/73728*z3*Ca^5*almm
          + 232813/36864*z3*Ca^5*almm^2
          + 1348975/36864*z3*Ca^5*almm^3
          + 294293/24576*z3*Ca^5*almm^4
          + 13237/8192*z3*Ca^5*almm^5
          + 3655/16*z3^2*Tf*Nf*N_A^-1*d4AA
          - 669/16*z3^2*Tf*Nf*N_A^-1*d4AA*almm
          + 113/16*z3^2*Tf*Nf*N_A^-1*d4AA*almm^2
          - 27/16*z3^2*Tf*Nf*N_A^-1*d4AA*almm^3
          + 32*z3^2*Tf*Nf^2*N_A^-1*d4FA
          + 144*z3^2*Cf*Nf*N_A^-1*d4FA
          - 1154597/1024*z3^2*Ca*N_A^-1*d4AA
          + 190699/1024*z3^2*Ca*N_A^-1*d4AA*almm
          + 5357/512*z3^2*Ca*N_A^-1*d4AA*almm^2
          + 7593/512*z3^2*Ca*N_A^-1*d4AA*almm^3
          + 3035/1024*z3^2*Ca*N_A^-1*d4AA*almm^4
          + 499/1024*z3^2*Ca*N_A^-1*d4AA*almm^5
          + 1387/2*z3^2*Ca*Nf*N_A^-1*d4FA
          - 39/2*z3^2*Ca*Nf*N_A^-1*d4FA*almm
          + 8*z3^2*Ca^2*Cf*Tf^2*Nf^2
          + 8*z3^2*Ca^2*Cf*Tf^2*Nf^2*almm
          - 22*z3^2*Ca^3*Tf^2*Nf^2
          - 6*z3^2*Ca^3*Tf^2*Nf^2*almm
          - 5/3*z3^2*Ca^3*Tf^2*Nf^2*almm^2
          - 10*z3^2*Ca^3*Cf*Tf*Nf
          - 22*z3^2*Ca^3*Cf*Tf*Nf*almm
          + 23539/384*z3^2*Ca^4*Tf*Nf
          + 95/16*z3^2*Ca^4*Tf*Nf*almm
          + 1613/384*z3^2*Ca^4*Tf*Nf*almm^2
          + 23/16*z3^2*Ca^4*Tf*Nf*almm^3
          - 4720421/24576*z3^2*Ca^5
          - 620617/24576*z3^2*Ca^5*almm
          - 15607/12288*z3^2*Ca^5*almm^2
          + 371/4096*z3^2*Ca^5*almm^3
          - 24989/24576*z3^2*Ca^5*almm^4
          + 2951/24576*z3^2*Ca^5*almm^5
          );

gamma_psi_mmom =

       + amm * (
          + Cf*almm
          )

       + amm^2 * (
          - 2*Cf*Tf*Nf
          - 3/2*Cf^2
          + 25/4*Ca*Cf
          + 3/2*Ca*Cf*almm
          + 3/4*Ca*Cf*almm^2
          )

       + amm^3 * (
          + 8/3*Cf*Tf^2*Nf^2
          - 2*Cf^2*Tf*Nf
          + 3/2*Cf^3
          - 115/3*Ca*Cf*Tf*Nf
          - 4/3*Ca*Cf*Tf*Nf*almm
          + Ca*Cf*Tf*Nf*almm^2
          - 105/4*Ca*Cf^2
          + 3/2*Ca*Cf^2*almm
          - 3/4*Ca*Cf^2*almm^2
          - 1/2*Ca*Cf^2*almm^3
          + 1281/16*Ca^2*Cf
          + 395/48*Ca^2*Cf*almm
          + 41/16*Ca^2*Cf*almm^2
          + 9/16*Ca^2*Cf*almm^3
          + 8*z3*Ca*Cf*Tf*Nf
          + 4*z3*Ca*Cf*Tf*Nf*almm
          + 12*z3*Ca*Cf^2
          - 245/8*z3*Ca^2*Cf
          - 103/8*z3*Ca^2*Cf*almm
          - 15/8*z3*Ca^2*Cf*almm^2
          + 3/8*z3*Ca^2*Cf*almm^3
          )

       + amm^4 * (
          - 67*N_F^-1*d4FA
          + N_F^-1*d4FA*almm
          + 128*Nf*N_F^-1*d4FF
          - 80/3*Cf*Tf^3*Nf^3
          + 50*Cf^2*Tf^2*Nf^2
          - 16/3*Cf^2*Tf^2*Nf^2*almm
          + 29/3*Cf^3*Tf*Nf
          - 4*Cf^3*Tf*Nf*almm
          - 1027/8*Cf^4
          + 887/3*Ca*Cf*Tf^2*Nf^2
          + 28/3*Ca*Cf*Tf^2*Nf^2*almm
          - 2*Ca*Cf*Tf^2*Nf^2*almm^2
          - 243/2*Ca*Cf^2*Tf*Nf
          + 82/3*Ca*Cf^2*Tf*Nf*almm
          + 15/2*Ca*Cf^2*Tf*Nf*almm^2
          + 8149/24*Ca*Cf^3
          + 11*Ca*Cf^3*almm
          - 3/8*Ca*Cf^3*almm^2
          + 3/2*Ca*Cf^3*almm^3
          + 1/2*Ca*Cf^3*almm^4
          - 9457/8*Ca^2*Cf*Tf*Nf
          - 207/4*Ca^2*Cf*Tf*Nf*almm
          + 185/8*Ca^2*Cf*Tf*Nf*almm^2
          + 23/12*Ca^2*Cf*Tf*Nf*almm^3
          - 1/8*Ca^2*Cf*Tf*Nf*almm^4
          - 17785/32*Ca^2*Cf^2
          - 829/48*Ca^2*Cf^2*almm
          - 21/4*Ca^2*Cf^2*almm^2
          - 129/16*Ca^2*Cf^2*almm^3
          - 59/32*Ca^2*Cf^2*almm^4
          + 146389/96*Ca^3*Cf
          + 2569/32*Ca^3*Cf*almm
          - 5245/192*Ca^3*Cf*almm^2
          + 223/64*Ca^3*Cf*almm^3
          + 1/96*Ca^3*Cf*almm^4
          - 855/8*z5*N_F^-1*d4FA
          - 55*z5*N_F^-1*d4FA*almm
          - 35/4*z5*N_F^-1*d4FA*almm^2
          + 5/8*z5*N_F^-1*d4FA*almm^4
          + 640*z5*Cf^4
          + 240*z5*Ca*Cf^2*Tf*Nf
          - 160/3*z5*Ca*Cf^2*Tf*Nf*almm
          - 1440*z5*Ca*Cf^3
          - 245*z5*Ca^2*Cf*Tf*Nf
          - 20/3*z5*Ca^2*Cf*Tf*Nf*almm
          - 5/3*z5*Ca^2*Cf*Tf*Nf*almm^2
          + 565*z5*Ca^2*Cf^2
          + 545/3*z5*Ca^2*Cf^2*almm
          + 10*z5*Ca^2*Cf^2*almm^2
          + 10375/32*z5*Ca^3*Cf
          + 35/16*z5*Ca^3*Cf*almm
          + 35/3*z5*Ca^3*Cf*almm^2
          - 15/16*z5*Ca^3*Cf*almm^3
          + 35/96*z5*Ca^3*Cf*almm^4
          + 1113/8*z3*N_F^-1*d4FA
          + 101/2*z3*N_F^-1*d4FA*almm
          + 11/4*z3*N_F^-1*d4FA*almm^2
          - 3/2*z3*N_F^-1*d4FA*almm^3
          - 7/8*z3*N_F^-1*d4FA*almm^4
          - 32*z3*Cf^2*Tf^2*Nf^2
          - 16*z3*Cf^3*Tf*Nf
          - 400*z3*Cf^4
          - 16*z3*Ca*Cf*Tf^2*Nf^2
          - 120*z3*Ca*Cf^2*Tf*Nf
          + 148/3*z3*Ca*Cf^2*Tf*Nf*almm
          - 4*z3*Ca*Cf^2*Tf*Nf*almm^2
          + 848*z3*Ca*Cf^3
          - 3*z3*Ca*Cf^3*almm^3
          - z3*Ca*Cf^3*almm^4
          + 516*z3*Ca^2*Cf*Tf*Nf
          + 146/3*z3*Ca^2*Cf*Tf*Nf*almm
          - 2*z3*Ca^2*Cf*Tf*Nf*almm^2
          - 2*z3*Ca^2*Cf*Tf*Nf*almm^3
          + 719/8*z3*Ca^2*Cf^2
          - 1643/12*z3*Ca^2*Cf^2*almm
          + 23/8*z3*Ca^2*Cf^2*almm^2
          + 15/2*z3*Ca^2*Cf^2*almm^3
          + 3/2*z3*Ca^2*Cf^2*almm^4
          - 71135/64*z3*Ca^3*Cf
          - 1745/16*z3*Ca^3*Cf*almm
          - 245/24*z3*Ca^3*Cf*almm^2
          + 23/8*z3*Ca^3*Cf*almm^3
          + 241/192*z3*Ca^3*Cf*almm^4
          )

       + amm^5 * (
          + 3920/3*Tf*Nf*N_F^-1*d4FA
          - 16*Tf*Nf*N_F^-1*d4FA*almm
          - 2208*Tf*Nf^2*N_F^-1*d4FF
          + 113/6*Cf*N_F^-1*d4FA
          - 16*Cf*N_F^-1*d4FA*almm
          + 1/2*Cf*N_F^-1*d4FA*almm^2
          - 1985/24*Cf*N_A^-1*d4AA
          + 9/8*Cf*N_A^-1*d4AA*almm
          - 5984/3*Cf*Nf*N_F^-1*d4FF
          + 640/9*Cf*Tf^4*Nf^4
          - 6928/9*Cf^2*Tf^3*Nf^3
          + 32*Cf^2*Tf^3*Nf^3*almm
          - 50*Cf^3*Tf^2*Nf^2
          - 8*Cf^3*Tf^2*Nf^2*almm
          + 16/3*Cf^3*Tf^2*Nf^2*almm^2
          + 1709*Cf^4*Tf*Nf
          - 6*Cf^4*Tf*Nf*almm
          + 4*Cf^4*Tf*Nf*almm^2
          + 4977/8*Cf^5
          - 157757/48*Ca*N_F^-1*d4FA
          + 2969/16*Ca*N_F^-1*d4FA*almm
          + 1091/16*Ca*N_F^-1*d4FA*almm^2
          - 13/16*Ca*N_F^-1*d4FA*almm^3
          + 24800/3*Ca*Nf*N_F^-1*d4FF
          - 256*Ca*Nf*N_F^-1*d4FF*almm
          - 128*Ca*Nf*N_F^-1*d4FF*almm^2
          - 44500/27*Ca*Cf*Tf^3*Nf^3
          - 272/9*Ca*Cf*Tf^3*Nf^3*almm
          + 80/3*Ca*Cf*Tf^3*Nf^3*almm^2
          + 17116/3*Ca*Cf^2*Tf^2*Nf^2
          - 3470/9*Ca*Cf^2*Tf^2*Nf^2*almm
          - 734/9*Ca*Cf^2*Tf^2*Nf^2*almm^2
          + 4*Ca*Cf^2*Tf^2*Nf^2*almm^3
          - 4394*Ca*Cf^3*Tf*Nf
          - 1067/6*Ca*Cf^3*Tf*Nf*almm
          - 32*Ca*Cf^3*Tf*Nf*almm^2
          - 6*Ca*Cf^3*Tf*Nf*almm^3
          - 199603/24*Ca*Cf^4
          + 238*Ca*Cf^4*almm
          + 897/8*Ca*Cf^4*almm^2
          - 3/2*Ca*Cf^4*almm^3
          - 3/2*Ca*Cf^4*almm^4
          - 1/2*Ca*Cf^4*almm^5
          + 31955/3*Ca^2*Cf*Tf^2*Nf^2
          + 3722/9*Ca^2*Cf*Tf^2*Nf^2*almm
          - 198007/729*Ca^2*Cf*Tf^2*Nf^2*almm^2
          - 19/2*Ca^2*Cf*Tf^2*Nf^2*almm^3
          + 1/2*Ca^2*Cf*Tf^2*Nf^2*almm^4
          - 113255/18*Ca^2*Cf^2*Tf*Nf
          + 24791/18*Ca^2*Cf^2*Tf*Nf*almm
          + 12395/36*Ca^2*Cf^2*Tf*Nf*almm^2
          + 227/24*Ca^2*Cf^2*Tf*Nf*almm^3
          - 27/8*Ca^2*Cf^2*Tf*Nf*almm^4
          + 113065/6*Ca^2*Cf^3
          - 13049/96*Ca^2*Cf^3*almm
          - 24683/96*Ca^2*Cf^3*almm^2
          + 1251/32*Ca^2*Cf^3*almm^3
          + 537/32*Ca^2*Cf^3*almm^4
          + 27/8*Ca^2*Cf^3*almm^5
          - 8389301/288*Ca^3*Cf*Tf*Nf
          - 10593/8*Ca^3*Cf*Tf*Nf*almm
          + 46166977/46656*Ca^3*Cf*Tf*Nf*almm^2
          + 118715/1728*Ca^3*Cf*Tf*Nf*almm^3
          - 73/48*Ca^3*Cf*Tf*Nf*almm^4
          - 19/48*Ca^3*Cf*Tf*Nf*almm^5
          - 2085131/144*Ca^3*Cf^2
          - 4771/6*Ca^3*Cf^2*almm
          + 26125/576*Ca^3*Cf^2*almm^2
          - 11815/96*Ca^3*Cf^2*almm^3
          - 577/16*Ca^3*Cf^2*almm^4
          - 373/64*Ca^3*Cf^2*almm^5
          + 207095267/6912*Ca^4*Cf
          + 2513297/2304*Ca^4*Cf*almm
          - 403549343/373248*Ca^4*Cf*almm^2
          - 90623/3456*Ca^4*Cf*almm^3
          + 23335/1536*Ca^4*Cf*almm^4
          - 365/768*Ca^4*Cf*almm^5
          + 46165/6*z7*Tf*Nf*N_F^-1*d4FA
          + 5663/8*z7*Tf*Nf*N_F^-1*d4FA*almm
          - 679/6*z7*Tf*Nf*N_F^-1*d4FA*almm^2
          - 147/8*z7*Tf*Nf*N_F^-1*d4FA*almm^3
          - 125447/8*z7*Cf*N_F^-1*d4FA
          + 3409/8*z7*Cf*N_F^-1*d4FA*almm
          - 161/4*z7*Cf*N_F^-1*d4FA*almm^2
          + 781753/192*z7*Cf*N_A^-1*d4AA
          - 687449/1536*z7*Cf*N_A^-1*d4AA*almm
          + 5929/128*z7*Cf*N_A^-1*d4AA*almm^2
          - 2093/384*z7*Cf*N_A^-1*d4AA*almm^3
          + 119/192*z7*Cf*N_A^-1*d4AA*almm^4
          + 483/512*z7*Cf*N_A^-1*d4AA*almm^5
          - 8680*z7*Cf*Nf*N_F^-1*d4FF
          - 18816*z7*Cf^4*Tf*Nf
          - 47628*z7*Cf^5
          + 2435545/768*z7*Ca*N_F^-1*d4FA
          - 295267/256*z7*Ca*N_F^-1*d4FA*almm
          + 297997/768*z7*Ca*N_F^-1*d4FA*almm^2
          + 38283/256*z7*Ca*N_F^-1*d4FA*almm^3
          + 2667/128*z7*Ca*N_F^-1*d4FA*almm^4
          + 23632/3*z7*Ca*Nf*N_F^-1*d4FF
          + 294*z7*Ca*Nf*N_F^-1*d4FF*almm
          - 4704*z7*Ca*Cf^2*Tf^2*Nf^2
          + 13216*z7*Ca*Cf^3*Tf*Nf
          + 798*z7*Ca*Cf^3*Tf*Nf*almm
          + 175721*z7*Ca*Cf^4
          + 1911/2*z7*Ca^2*Cf*Tf^2*Nf^2
          + 53116/3*z7*Ca^2*Cf^2*Tf*Nf
          - 707/4*z7*Ca^2*Cf^2*Tf*Nf*almm
          + 70/3*z7*Ca^2*Cf^2*Tf*Nf*almm^2
          - 2984107/16*z7*Ca^2*Cf^3
          - 41139/16*z7*Ca^2*Cf^3*almm
          - 399/4*z7*Ca^2*Cf^3*almm^2
          - 41909/16*z7*Ca^3*Cf*Tf*Nf
          + 5663/24*z7*Ca^3*Cf*Tf*Nf*almm
          - 14/9*z7*Ca^3*Cf*Tf*Nf*almm^2
          - 49/32*z7*Ca^3*Cf*Tf*Nf*almm^3
          + 13984033/192*z7*Ca^3*Cf^2
          + 288463/384*z7*Ca^3*Cf^2*almm
          - 22589/384*z7*Ca^3*Cf^2*almm^2
          - 35/4*z7*Ca^3*Cf^2*almm^3
          - 685190527/36864*z7*Ca^4*Cf
          - 24360049/36864*z7*Ca^4*Cf*almm
          + 71057/4608*z7*Ca^4*Cf*almm^2
          + 490735/18432*z7*Ca^4*Cf*almm^3
          - 70693/36864*z7*Ca^4*Cf*almm^4
          + 1407/4096*z7*Ca^4*Cf*almm^5
          + 75*z6*Tf*Nf*N_F^-1*d4FA*almm
          - 75/4*z6*Cf*N_A^-1*d4AA*almm^2
          - 75/64*z6*Cf*N_A^-1*d4AA*almm^3
          - 75/32*z6*Cf*N_A^-1*d4AA*almm^4
          + 25/64*z6*Cf*N_A^-1*d4AA*almm^5
          - 75*z6*Cf*Nf*N_A^-1*d4FA*almm
          - 3625/512*z6*Ca^4*Cf*almm^2
          - 25/32*z6*Ca^4*Cf*almm^3
          - 125/512*z6*Ca^4*Cf*almm^4
          + 25/768*z6*Ca^4*Cf*almm^5
          - 23930/3*z5*Tf*Nf*N_F^-1*d4FA
          + 3395/3*z5*Tf*Nf*N_F^-1*d4FA*almm
          + 350/3*z5*Tf*Nf*N_F^-1*d4FA*almm^2
          + 10*z5*Tf*Nf*N_F^-1*d4FA*almm^3
          + 21760/3*z5*Tf*Nf^2*N_F^-1*d4FF
          + 1015*z5*Cf*N_F^-1*d4FA
          - 320*z5*Cf*N_F^-1*d4FA*almm
          + 20*z5*Cf*N_F^-1*d4FA*almm^2
          - 1458845/384*z5*Cf*N_A^-1*d4AA
          + 184825/384*z5*Cf*N_A^-1*d4AA*almm
          - 7655/48*z5*Cf*N_A^-1*d4AA*almm^2
          + 215/12*z5*Cf*N_A^-1*d4AA*almm^3
          - 1465/128*z5*Cf*N_A^-1*d4AA*almm^4
          + 125/128*z5*Cf*N_A^-1*d4AA*almm^5
          + 18080*z5*Cf*Nf*N_F^-1*d4FF
          - 545*z5*Cf*Nf*N_A^-1*d4FA*almm
          - 3200/9*z5*Cf^3*Tf^2*Nf^2
          + 15520/3*z5*Cf^4*Tf*Nf
          + 22600*z5*Cf^5
          + 1348345/96*z5*Ca*N_F^-1*d4FA
          - 119845/48*z5*Ca*N_F^-1*d4FA*almm
          - 43085/96*z5*Ca*N_F^-1*d4FA*almm^2
          - 2125/32*z5*Ca*N_F^-1*d4FA*almm^3
          + 65/8*z5*Ca*N_F^-1*d4FA*almm^4
          + 235/32*z5*Ca*N_F^-1*d4FA*almm^5
          - 34400*z5*Ca*Nf*N_F^-1*d4FF
          - 7040/27*z5*Ca*Cf*Tf^3*Nf^3
          + 320/3*z5*Ca*Cf*Tf^3*Nf^3*almm
          + 1760/3*z5*Ca*Cf^2*Tf^2*Nf^2
          + 160*z5*Ca*Cf^2*Tf^2*Nf^2*almm
          + 103760/9*z5*Ca*Cf^3*Tf*Nf
          - 1160*z5*Ca*Cf^3*Tf*Nf*almm
          - 161720/3*z5*Ca*Cf^4
          - 1280*z5*Ca*Cf^4*almm
          - 640*z5*Ca*Cf^4*almm^2
          + 34870/9*z5*Ca^2*Cf*Tf^2*Nf^2
          - 8065/9*z5*Ca^2*Cf*Tf^2*Nf^2*almm
          - 190/9*z5*Ca^2*Cf*Tf^2*Nf^2*almm^2
          - 10445*z5*Ca^2*Cf^2*Tf*Nf
          - 7805/6*z5*Ca^2*Cf^2*Tf*Nf*almm
          - 733/3*z5*Ca^2*Cf^2*Tf*Nf*almm^2
          + 40*z5*Ca^2*Cf^2*Tf*Nf*almm^3
          + 191455/36*z5*Ca^2*Cf^3
          + 23595/4*z5*Ca^2*Cf^3*almm
          + 1565*z5*Ca^2*Cf^3*almm^2
          - 768515/48*z5*Ca^3*Cf*Tf*Nf
          + 38555/16*z5*Ca^3*Cf*Tf*Nf*almm
          + 4657/16*z5*Ca^3*Cf*Tf*Nf*almm^2
          + 265/48*z5*Ca^3*Cf*Tf*Nf*almm^3
          + 25/16*z5*Ca^3*Cf*Tf*Nf*almm^4
          + 789405/64*z5*Ca^3*Cf^2
          - 4885/16*z5*Ca^3*Cf^2*almm
          - 6605/12*z5*Ca^3*Cf^2*almm^2
          - 1825/16*z5*Ca^3*Cf^2*almm^3
          - 285/64*z5*Ca^3*Cf^2*almm^4
          + 532486615/27648*z5*Ca^4*Cf
          - 4903655/3072*z5*Ca^4*Cf*almm
          - 983453/4608*z5*Ca^4*Cf*almm^2
          - 42989/4608*z5*Ca^4*Cf*almm^3
          - 18889/3072*z5*Ca^4*Cf*almm^4
          + 1775/1024*z5*Ca^4*Cf*almm^5
          - 36*z4*Tf*Nf*N_F^-1*d4FA*almm
          + 333/32*z4*Cf*N_A^-1*d4AA*almm^2
          + 99/64*z4*Cf*N_A^-1*d4AA*almm^3
          + 9/8*z4*Cf*N_A^-1*d4AA*almm^4
          - 21/64*z4*Cf*N_A^-1*d4AA*almm^5
          + 36*z4*Cf*Nf*N_A^-1*d4FA*almm
          + 2*z4*Ca^2*Cf*Tf^2*Nf^2*almm^2
          + 12*z4*Ca^2*Cf^2*Tf*Nf*almm^2
          - 159/16*z4*Ca^3*Cf*Tf*Nf*almm^2
          - 5/16*z4*Ca^3*Cf*Tf*Nf*almm^3
          + 1039/256*z4*Ca^4*Cf*almm^2
          + 353/512*z4*Ca^4*Cf*almm^3
          + 3/16*z4*Ca^4*Cf*almm^4
          + 1/512*z4*Ca^4*Cf*almm^5
          + 629/3*z3*Tf*Nf*N_F^-1*d4FA
          - 8377/6*z3*Tf*Nf*N_F^-1*d4FA*almm
          + 2/3*z3*Tf*Nf*N_F^-1*d4FA*almm^2
          + 19/6*z3*Tf*Nf*N_F^-1*d4FA*almm^3
          - 5760*z3*Tf*Nf^2*N_F^-1*d4FF
          + 17554*z3*Cf*N_F^-1*d4FA
          + 168*z3*Cf*N_F^-1*d4FA*almm
          + 20*z3*Cf*N_F^-1*d4FA*almm^2
          + 135731/192*z3*Cf*N_A^-1*d4AA
          - 17445/64*z3*Cf*N_A^-1*d4AA*almm
          + 3267/32*z3*Cf*N_A^-1*d4AA*almm^2
          - 179/96*z3*Cf*N_A^-1*d4AA*almm^3
          + 593/64*z3*Cf*N_A^-1*d4AA*almm^4
          - 129/64*z3*Cf*N_A^-1*d4AA*almm^5
          - 12096*z3*Cf*Nf*N_F^-1*d4FF
          + 540*z3*Cf*Nf*N_A^-1*d4FA*almm
          + 3584/9*z3*Cf^2*Tf^3*Nf^3
          - 128/3*z3*Cf^2*Tf^3*Nf^3*almm
          + 2048/9*z3*Cf^3*Tf^2*Nf^2
          - 32*z3*Cf^3*Tf^2*Nf^2*almm
          - 32/3*z3*Cf^3*Tf^2*Nf^2*almm^2
          + 28616/3*z3*Cf^4*Tf*Nf
          - 8*z3*Cf^4*Tf*Nf*almm^2
          + 16000*z3*Cf^5
          - 1920031/96*z3*Ca*N_F^-1*d4FA
          + 80269/32*z3*Ca*N_F^-1*d4FA*almm
          - 2365/48*z3*Ca*N_F^-1*d4FA*almm^2
          - 2935/48*z3*Ca*N_F^-1*d4FA*almm^3
          - 549/32*z3*Ca*N_F^-1*d4FA*almm^4
          - 171/32*z3*Ca*N_F^-1*d4FA*almm^5
          + 76432/3*z3*Ca*Nf*N_F^-1*d4FF
          - 368/3*z3*Ca*Nf*N_F^-1*d4FF*almm
          + 11264/27*z3*Ca*Cf*Tf^3*Nf^3
          + 256/9*z3*Ca*Cf*Tf^3*Nf^3*almm
          - 2864/9*z3*Ca*Cf^2*Tf^2*Nf^2
          + 304*z3*Ca*Cf^2*Tf^2*Nf^2*almm
          + 208/3*z3*Ca*Cf^2*Tf^2*Nf^2*almm^2
          - 150392/9*z3*Ca*Cf^3*Tf*Nf
          + 624*z3*Ca*Cf^3*Tf*Nf*almm
          + 260/3*z3*Ca*Cf^3*Tf*Nf*almm^2
          + 10*z3*Ca*Cf^3*Tf*Nf*almm^3
          - 239986/3*z3*Ca*Cf^4
          + 800*z3*Ca*Cf^4*almm
          + 431*z3*Ca*Cf^4*almm^2
          + 3*z3*Ca*Cf^4*almm^3
          - 56285/9*z3*Ca^2*Cf*Tf^2*Nf^2
          - 2492/9*z3*Ca^2*Cf*Tf^2*Nf^2*almm
          + 41/9*z3*Ca^2*Cf*Tf^2*Nf^2*almm^2
          - 13/36*z3*Ca^2*Cf^2*Tf*Nf
          - 1054/3*z3*Ca^2*Cf^2*Tf*Nf*almm
          - 683/4*z3*Ca^2*Cf^2*Tf*Nf*almm^2
          - 127/2*z3*Ca^2*Cf^2*Tf*Nf*almm^3
          + 2*z3*Ca^2*Cf^2*Tf*Nf*almm^4
          + 17170799/144*z3*Ca^2*Cf^3
          - 22077/8*z3*Ca^2*Cf^3*almm
          - 49883/48*z3*Ca^2*Cf^3*almm^2
          - 47*z3*Ca^2*Cf^3*almm^3
          - 51/4*z3*Ca^2*Cf^3*almm^4
          - 11/4*z3*Ca^2*Cf^3*almm^5
          + 863069/32*z3*Ca^3*Cf*Tf*Nf
          + 19703/18*z3*Ca^3*Cf*Tf*Nf*almm
          - 108089/288*z3*Ca^3*Cf*Tf*Nf*almm^2
          - 1199/24*z3*Ca^3*Cf*Tf*Nf*almm^3
          - 19/6*z3*Ca^3*Cf*Tf*Nf*almm^4
          + 1/4*z3*Ca^3*Cf*Tf*Nf*almm^5
          - 2534551/48*z3*Ca^3*Cf^2
          + 18137/16*z3*Ca^3*Cf^2*almm
          + 24337/48*z3*Ca^3*Cf^2*almm^2
          + 221*z3*Ca^3*Cf^2*almm^3
          + 113/4*z3*Ca^3*Cf^2*almm^4
          + 61/16*z3*Ca^3*Cf^2*almm^5
          - 146915875/6912*z3*Ca^4*Cf
          - 1755929/1152*z3*Ca^4*Cf*almm
          + 455951/768*z3*Ca^4*Cf*almm^2
          + 110441/2304*z3*Ca^4*Cf*almm^3
          + 1229/64*z3*Ca^4*Cf*almm^4
          + 1675/768*z3*Ca^4*Cf*almm^5
          - 776*z3^2*Tf*Nf*N_F^-1*d4FA
          - 78*z3^2*Tf*Nf*N_F^-1*d4FA*almm
          + 4*z3^2*Tf*Nf*N_F^-1*d4FA*almm^2
          + 4*z3^2*Tf*Nf*N_F^-1*d4FA*almm^3
          + 2048*z3^2*Tf*Nf^2*N_F^-1*d4FF
          - 4884*z3^2*Cf*N_F^-1*d4FA
          - 207*z3^2*Cf*N_F^-1*d4FA*almm
          + 3*z3^2*Cf*N_F^-1*d4FA*almm^2
          + 3577/64*z3^2*Cf*N_A^-1*d4AA
          + 17411/64*z3^2*Cf*N_A^-1*d4AA*almm
          + 1165/32*z3^2*Cf*N_A^-1*d4AA*almm^2
          - 15/16*z3^2*Cf*N_A^-1*d4AA*almm^3
          + 145/64*z3^2*Cf*N_A^-1*d4AA*almm^4
          + 37/64*z3^2*Cf*N_A^-1*d4AA*almm^5
          + 3648*z3^2*Cf*Nf*N_F^-1*d4FF
          - 30*z3^2*Cf*Nf*N_A^-1*d4FA*almm
          + 768*z3^2*Cf^4*Tf*Nf
          + 2496*z3^2*Cf^5
          + 51943/8*z3^2*Ca*N_F^-1*d4FA
          + 1661/8*z3^2*Ca*N_F^-1*d4FA*almm
          - 85/8*z3^2*Ca*N_F^-1*d4FA*almm^2
          - 229/8*z3^2*Ca*N_F^-1*d4FA*almm^3
          - 39/4*z3^2*Ca*N_F^-1*d4FA*almm^4
          - 3/2*z3^2*Ca*N_F^-1*d4FA*almm^5
          - 7952*z3^2*Ca*Nf*N_F^-1*d4FF
          - 112*z3^2*Ca*Nf*N_F^-1*d4FF*almm
          + 1664/3*z3^2*Ca*Cf^2*Tf^2*Nf^2
          - 1472*z3^2*Ca*Cf^3*Tf*Nf
          - 9384*z3^2*Ca*Cf^4
          - 896/3*z3^2*Ca^2*Cf*Tf^2*Nf^2
          + 8*z3^2*Ca^2*Cf*Tf^2*Nf^2*almm
          - 8/3*z3^2*Ca^2*Cf*Tf^2*Nf^2*almm^2
          - 3932/3*z3^2*Ca^2*Cf^2*Tf*Nf
          + 228*z3^2*Ca^2*Cf^2*Tf*Nf*almm
          + 8*z3^2*Ca^2*Cf^2*Tf*Nf*almm^2
          + 22673/2*z3^2*Ca^2*Cf^3
          + 9/2*z3^2*Ca^2*Cf^3*almm
          + 1569/4*z3^2*Ca^3*Cf*Tf*Nf
          - 10247/24*z3^2*Ca^3*Cf*Tf*Nf*almm
          - 45/8*z3^2*Ca^3*Cf*Tf*Nf*almm^2
          + 41/6*z3^2*Ca^3*Cf*Tf*Nf*almm^3
          - 106301/24*z3^2*Ca^3*Cf^2
          - 11535/16*z3^2*Ca^3*Cf^2*almm
          - 195/16*z3^2*Ca^3*Cf^2*almm^2
          + 848635/384*z3^2*Ca^4*Cf
          + 313537/256*z3^2*Ca^4*Cf*almm
          + 50299/768*z3^2*Ca^4*Cf*almm^2
          - 3973/384*z3^2*Ca^4*Cf*almm^3
          - 2291/768*z3^2*Ca^4*Cf*almm^4
          + 121/768*z3^2*Ca^4*Cf*almm^5
          );

gamma_quarkmass_mmom =

       + amm * (
          - 3*Cf
          )

       + amm^2 * (
          + 2*Cf*Tf*Nf
          - 3/2*Cf^2
          - 67/4*Ca*Cf
          + 1/4*Ca*Cf*almm^2
          )

       + amm^3 * (
          - 8*Cf*Tf^2*Nf^2
          + 46/3*Cf^2*Tf*Nf
          - 129/2*Cf^3
          + 81*Ca*Cf*Tf*Nf
          + Ca*Cf*Tf*Nf*almm
          - Ca*Cf*Tf*Nf*almm^2
          + 61/12*Ca*Cf^2
          + 3/2*Ca*Cf^2*almm
          + 9/4*Ca*Cf^2*almm^2
          + 1/2*Ca*Cf^2*almm^3
          - 3365/16*Ca^2*Cf
          + 5/16*Ca^2*Cf*almm
          + 137/16*Ca^2*Cf*almm^2
          - 1/16*Ca^2*Cf*almm^3
          + 32*z3*Cf^2*Tf*Nf
          - 24*z3*Ca*Cf*Tf*Nf
          - 88*z3*Ca*Cf^2
          + 939/8*z3*Ca^2*Cf
          + 33/4*z3*Ca^2*Cf*almm
          - 9/8*z3*Ca^2*Cf*almm^2
          )

       + amm^4 * (
          + 32*N_F^-1*d4FA
          - 64*Nf*N_F^-1*d4FF
          + 16*Cf*Tf^3*Nf^3
          - 418/3*Cf^2*Tf^2*Nf^2
          + 16/3*Cf^2*Tf^2*Nf^2*almm
          + 2591/3*Cf^3*Tf*Nf
          + 4*Cf^3*Tf*Nf*almm
          + 1261/8*Cf^4
          - 1331/3*Ca*Cf*Tf^2*Nf^2
          - 80/9*Ca*Cf*Tf^2*Nf^2*almm
          + 6*Ca*Cf*Tf^2*Nf^2*almm^2
          + 1357/6*Ca*Cf^2*Tf*Nf
          - 145/3*Ca*Cf^2*Tf*Nf*almm
          - 35/2*Ca*Cf^2*Tf*Nf*almm^2
          - 83015/24*Ca*Cf^3
          + 167/2*Ca*Cf^3*almm
          + 381/8*Ca*Cf^3*almm^2
          - 3/2*Ca*Cf^3*almm^3
          - 1/2*Ca*Cf^3*almm^4
          + 58301/24*Ca^2*Cf*Tf*Nf
          + 1603/72*Ca^2*Cf*Tf*Nf*almm
          - 237/4*Ca^2*Cf*Tf*Nf*almm^2
          - 7/4*Ca^2*Cf*Tf*Nf*almm^3
          + 1/8*Ca^2*Cf*Tf*Nf*almm^4
          + 47015/32*Ca^2*Cf^2
          + 2071/48*Ca^2*Cf^2*almm
          + 26*Ca^2*Cf^2*almm^2
          + 135/16*Ca^2*Cf^2*almm^3
          + 53/32*Ca^2*Cf^2*almm^4
          - 249719/64*Ca^3*Cf
          + 32839/576*Ca^3*Cf*almm
          + 11025/64*Ca^3*Cf*almm^2
          + 281/32*Ca^3*Cf*almm^3
          - 125/64*Ca^3*Cf*almm^4
          - 480*z5*Cf^3*Tf*Nf
          + 80*z5*Ca*Cf^2*Tf*Nf
          + 1320*z5*Ca*Cf^3
          - 220*z5*Ca^2*Cf^2
          - 21885/64*z5*Ca^3*Cf
          - 885/16*z5*Ca^3*Cf*almm
          - 175/32*z5*Ca^3*Cf*almm^2
          - 5/16*z5*Ca^3*Cf*almm^3
          + 35/64*z5*Ca^3*Cf*almm^4
          - 240*z3*N_F^-1*d4FA
          + 480*z3*Nf*N_F^-1*d4FF
          + 64*z3*Cf^2*Tf^2*Nf^2
          - 64/3*z3*Cf^2*Tf^2*Nf^2*almm
          - 152*z3*Cf^3*Tf*Nf
          + 48*z3*Cf^3*Tf*Nf*almm
          - 8*z3*Cf^3*Tf*Nf*almm^2
          + 336*z3*Cf^4
          + 144*z3*Ca*Cf*Tf^2*Nf^2
          + 32*z3*Ca*Cf*Tf^2*Nf^2*almm
          + 632*z3*Ca*Cf^2*Tf*Nf
          + 268/3*z3*Ca*Cf^2*Tf*Nf*almm
          - 16*z3*Ca*Cf^2*Tf*Nf*almm^2
          - 206*z3*Ca*Cf^3
          - 159*z3*Ca*Cf^3*almm
          + 31*z3*Ca*Cf^3*almm^2
          + 6*z3*Ca*Cf^3*almm^3
          - 2497/2*z3*Ca^2*Cf*Tf*Nf
          - 127*z3*Ca^2*Cf*Tf*Nf*almm
          + 33/2*z3*Ca^2*Cf*Tf*Nf*almm^2
          - 13045/8*z3*Ca^2*Cf^2
          - 967/12*z3*Ca^2*Cf^2*almm
          + 259/8*z3*Ca^2*Cf^2*almm^2
          - 3*z3*Ca^2*Cf^2*almm^3
          + 88907/32*z3*Ca^3*Cf
          + 2469/16*z3*Ca^3*Cf*almm
          - 749/8*z3*Ca^3*Cf*almm^2
          - 109/16*z3*Ca^3*Cf*almm^3
          - 7/32*z3*Ca^3*Cf*almm^4
          )

       + amm^5 * (
          - 864*Tf*Nf*N_F^-1*d4FA
          + 5936/3*Tf*Nf^2*N_F^-1*d4FF
          - 6768*Cf*N_F^-1*d4FA
          - 9641/24*Cf*N_A^-1*d4AA
          + 53/16*Cf*N_A^-1*d4AA*almm
          + 13/8*Cf*N_A^-1*d4AA*almm^2
          + 3/16*Cf*N_A^-1*d4AA*almm^3
          + 352*Cf*Nf*N_F^-1*d4FF
          + 832/3*Cf*Nf*N_A^-1*d4FA
          - 1360/3*Cf*Nf^2*N_A^-1*d4FF
          - 1408/9*Cf*Tf^4*Nf^4
          + 27728/27*Cf^2*Tf^3*Nf^3
          - 32*Cf^2*Tf^3*Nf^3*almm
          - 86930/9*Cf^3*Tf^2*Nf^2
          + 8*Cf^3*Tf^2*Nf^2*almm
          - 16/3*Cf^3*Tf^2*Nf^2*almm^2
          - 9041/9*Cf^4*Tf*Nf
          + 6*Cf^4*Tf*Nf*almm
          - 4*Cf^4*Tf*Nf*almm^2
          - 50995/8*Cf^5
          + 10160*Ca*N_F^-1*d4FA
          - 64*Ca*N_F^-1*d4FA*almm
          - 32*Ca*N_F^-1*d4FA*almm^2
          - 19552/3*Ca*Nf*N_F^-1*d4FF
          + 128*Ca*Nf*N_F^-1*d4FF*almm
          + 64*Ca*Nf*N_F^-1*d4FF*almm^2
          + 90796/27*Ca*Cf*Tf^3*Nf^3
          + 376/9*Ca*Cf*Tf^3*Nf^3*almm
          - 16*Ca*Cf*Tf^3*Nf^3*almm^2
          - 4552*Ca*Cf^2*Tf^2*Nf^2
          + 502*Ca*Cf^2*Tf^2*Nf^2*almm
          + 1538/9*Ca*Cf^2*Tf^2*Nf^2*almm^2
          - 4*Ca*Cf^2*Tf^2*Nf^2*almm^3
          + 699188/9*Ca*Cf^3*Tf*Nf
          - 4705/3*Ca*Cf^3*Tf*Nf*almm
          - 2524/3*Ca*Cf^3*Tf*Nf*almm^2
          + 6*Ca*Cf^3*Tf*Nf*almm^3
          + 1762895/72*Ca*Cf^4
          - 593/2*Ca*Cf^4*almm
          - 1131/8*Ca*Cf^4*almm^2
          + 3/2*Ca*Cf^4*almm^3
          + 3/2*Ca*Cf^4*almm^4
          + 1/2*Ca*Cf^4*almm^5
          - 242216/9*Ca^2*Cf*Tf^2*Nf^2
          - 32816/243*Ca^2*Cf*Tf^2*Nf^2*almm
          + 8039/18*Ca^2*Cf*Tf^2*Nf^2*almm^2
          + 85/6*Ca^2*Cf*Tf^2*Nf^2*almm^3
          - 3/2*Ca^2*Cf*Tf^2*Nf^2*almm^4
          - 836839/36*Ca^2*Cf^2*Tf*Nf
          - 10029/8*Ca^2*Cf^2*Tf*Nf*almm
          - 38785/72*Ca^2*Cf^2*Tf*Nf*almm^2
          - 149/24*Ca^2*Cf^2*Tf*Nf*almm^3
          + 47/8*Ca^2*Cf^2*Tf*Nf*almm^4
          - 3010105/18*Ca^2*Cf^3
          + 582667/96*Ca^2*Cf^3*almm
          + 112207/32*Ca^2*Cf^3*almm^2
          - 1629/32*Ca^2*Cf^3*almm^3
          - 915/32*Ca^2*Cf^3*almm^4
          - 27/8*Ca^2*Cf^3*almm^5
          + 12501425/144*Ca^3*Cf*Tf*Nf
          - 15037813/15552*Ca^3*Cf*Tf*Nf*almm
          - 479881/192*Ca^3*Cf*Tf*Nf*almm^2
          - 8245/96*Ca^3*Cf*Tf*Nf*almm^3
          + 283/24*Ca^3*Cf*Tf*Nf*almm^4
          + 3/8*Ca^3*Cf*Tf*Nf*almm^5
          + 20238511/216*Ca^3*Cf^2
          - 3751/4*Ca^3*Cf^2*almm
          - 491683/576*Ca^3*Cf^2*almm^2
          + 13363/96*Ca^3*Cf^2*almm^3
          + 493/16*Ca^3*Cf^2*almm^4
          + 355/64*Ca^3*Cf^2*almm^5
          - 348470791/3456*Ca^4*Cf
          + 377952479/124416*Ca^4*Cf*almm
          + 1244065/288*Ca^4*Cf*almm^2
          + 307441/1536*Ca^4*Cf*almm^3
          - 8239/192*Ca^4*Cf*almm^4
          - 2443/384*Ca^4*Cf*almm^5
          + 17563*z7*Tf*Nf*N_F^-1*d4FA
          - 1687/2*z7*Tf*Nf*N_F^-1*d4FA*almm
          - 133/2*z7*Tf*Nf*N_F^-1*d4FA*almm^2
          + 9408*z7*Tf*Nf^2*N_F^-1*d4FF
          + 1507387/512*z7*Cf*N_A^-1*d4AA
          - 7427/128*z7*Cf*N_A^-1*d4AA*almm
          - 23583/256*z7*Cf*N_A^-1*d4AA*almm^2
          - 1393/128*z7*Cf*N_A^-1*d4AA*almm^3
          + 5355/512*z7*Cf*N_A^-1*d4AA*almm^4
          + 91/64*z7*Cf*N_A^-1*d4AA*almm^5
          - 147/2*z7*Cf*Nf*N_A^-1*d4FA
          + 441/2*z7*Cf*Nf*N_A^-1*d4FA*almm
          + 61600*z7*Cf^4*Tf*Nf
          - 198121/4*z7*Ca*N_F^-1*d4FA
          + 42175/16*z7*Ca*N_F^-1*d4FA*almm
          + 2905/8*z7*Ca*N_F^-1*d4FA*almm^2
          + 399/16*z7*Ca*N_F^-1*d4FA*almm^3
          - 25872*z7*Ca*Nf*N_F^-1*d4FF
          + 4704*z7*Ca*Cf^2*Tf^2*Nf^2
          - 275408/3*z7*Ca*Cf^3*Tf*Nf
          - 169400*z7*Ca*Cf^4
          - 2156*z7*Ca^2*Cf*Tf^2*Nf^2
          + 81949/2*z7*Ca^2*Cf^2*Tf*Nf
          - 161/4*z7*Ca^2*Cf^2*Tf*Nf*almm
          - 147/4*z7*Ca^2*Cf^2*Tf*Nf*almm^2
          + 757372/3*z7*Ca^2*Cf^3
          - 450149/48*z7*Ca^3*Cf*Tf*Nf
          - 5789/48*z7*Ca^3*Cf*Tf*Nf*almm
          + 651/32*z7*Ca^3*Cf*Tf*Nf*almm^2
          - 1186031/8*z7*Ca^3*Cf^2
          + 4025/32*z7*Ca^3*Cf^2*almm
          + 2359/16*z7*Ca^3*Cf^2*almm^2
          + 441/32*z7*Ca^3*Cf^2*almm^3
          + 53634413/1536*z7*Ca^4*Cf
          + 1348319/4096*z7*Ca^4*Cf*almm
          - 101101/1536*z7*Ca^4*Cf*almm^2
          + 14441/6144*z7*Ca^4*Cf*almm^3
          + 441/512*z7*Ca^4*Cf*almm^4
          - 4823/12288*z7*Ca^4*Cf*almm^5
          + 225/4*z6*Cf*N_A^-1*d4AA*almm
          + 225/64*z6*Cf*N_A^-1*d4AA*almm^2
          + 225/32*z6*Cf*N_A^-1*d4AA*almm^3
          - 75/64*z6*Cf*N_A^-1*d4AA*almm^4
          + 10875/512*z6*Ca^4*Cf*almm
          + 75/32*z6*Ca^4*Cf*almm^2
          + 375/512*z6*Ca^4*Cf*almm^3
          - 25/256*z6*Ca^4*Cf*almm^4
          - 6190/3*z5*Tf*Nf*N_F^-1*d4FA
          - 1350*z5*Tf*Nf*N_F^-1*d4FA*almm
          + 50/3*z5*Tf*Nf*N_F^-1*d4FA*almm^2
          - 320*z5*Tf*Nf^2*N_F^-1*d4FF
          + 25440*z5*Cf*N_F^-1*d4FA
          + 1695605/384*z5*Cf*N_A^-1*d4AA
          - 114125/128*z5*Cf*N_A^-1*d4AA*almm
          + 4235/64*z5*Cf*N_A^-1*d4AA*almm^2
          + 3465/64*z5*Cf*N_A^-1*d4AA*almm^3
          - 1605/128*z5*Cf*N_A^-1*d4AA*almm^4
          - 45/128*z5*Cf*N_A^-1*d4AA*almm^5
          - 11840*z5*Cf*Nf*N_F^-1*d4FF
          - 1020*z5*Cf*Nf*N_A^-1*d4FA
          + 900*z5*Cf*Nf*N_A^-1*d4FA*almm
          - 960*z5*Cf*Nf^2*N_A^-1*d4FF
          + 2560/3*z5*Cf^2*Tf^3*Nf^3
          + 27520/9*z5*Cf^3*Tf^2*Nf^2
          - 58400/3*z5*Cf^4*Tf*Nf
          - 2080*z5*Cf^5
          - 41505/2*z5*Ca*N_F^-1*d4FA
          + 16875/4*z5*Ca*N_F^-1*d4FA*almm
          + 625/6*z5*Ca*N_F^-1*d4FA*almm^2
          - 25/4*z5*Ca*N_F^-1*d4FA*almm^3
          - 15/4*z5*Ca*N_F^-1*d4FA*almm^4
          - 5/4*z5*Ca*N_F^-1*d4FA*almm^5
          + 44480/3*z5*Ca*Nf*N_F^-1*d4FF
          - 19840/27*z5*Ca*Cf*Tf^3*Nf^3
          - 76960/9*z5*Ca*Cf^2*Tf^2*Nf^2
          - 80*z5*Ca*Cf^2*Tf^2*Nf^2*almm
          - 194800/9*z5*Ca*Cf^3*Tf*Nf
          + 2120*z5*Ca*Cf^3*Tf*Nf*almm
          + 480*z5*Ca*Cf^3*Tf*Nf*almm^2
          + 168400/3*z5*Ca*Cf^4
          + 5765*z5*Ca^2*Cf*Tf^2*Nf^2
          - 170/3*z5*Ca^2*Cf*Tf^2*Nf^2*almm
          - 10/9*z5*Ca^2*Cf*Tf^2*Nf^2*almm^2
          + 233050/9*z5*Ca^2*Cf^2*Tf*Nf
          - 2129/2*z5*Ca^2*Cf^2*Tf*Nf*almm
          - 30*z5*Ca^2*Cf^2*Tf*Nf*almm^2
          + 329740/9*z5*Ca^2*Cf^3
          - 6265*z5*Ca^2*Cf^3*almm
          - 1465*z5*Ca^2*Cf^3*almm^2
          - 1538305/144*z5*Ca^3*Cf*Tf*Nf
          + 10183/12*z5*Ca^3*Cf*Tf*Nf*almm
          + 1175/48*z5*Ca^3*Cf*Tf*Nf*almm^2
          - 85/48*z5*Ca^3*Cf*Tf*Nf*almm^3
          - 35/48*z5*Ca^3*Cf*Tf*Nf*almm^4
          - 17777605/576*z5*Ca^3*Cf^2
          + 14695/4*z5*Ca^3*Cf^2*almm
          + 6115/32*z5*Ca^3*Cf^2*almm^2
          - 245/16*z5*Ca^3*Cf^2*almm^3
          + 35/64*z5*Ca^3*Cf^2*almm^4
          + 185325395/27648*z5*Ca^4*Cf
          - 5336149/3072*z5*Ca^4*Cf*almm
          + 732707/4608*z5*Ca^4*Cf*almm^2
          + 36431/1536*z5*Ca^4*Cf*almm^3
          + 22315/3072*z5*Ca^4*Cf*almm^4
          + 6655/3072*z5*Ca^4*Cf*almm^5
          + 624*z4*Tf*Nf*N_F^-1*d4FA
          - 192*z4*Tf*Nf^2*N_F^-1*d4FF
          - 999/32*z4*Cf*N_A^-1*d4AA*almm
          - 297/64*z4*Cf*N_A^-1*d4AA*almm^2
          - 27/8*z4*Cf*N_A^-1*d4AA*almm^3
          + 63/64*z4*Cf*N_A^-1*d4AA*almm^4
          - 624*z4*Cf*Nf*N_A^-1*d4FA
          + 192*z4*Cf*Nf^2*N_A^-1*d4FF
          - 6*z4*Ca^2*Cf*Tf^2*Nf^2*almm
          - 36*z4*Ca^2*Cf^2*Tf*Nf*almm
          + 477/16*z4*Ca^3*Cf*Tf*Nf*almm
          + 15/16*z4*Ca^3*Cf*Tf*Nf*almm^2
          - 3117/256*z4*Ca^4*Cf*almm
          - 1059/512*z4*Ca^4*Cf*almm^2
          - 9/16*z4*Ca^4*Cf*almm^3
          - 3/512*z4*Ca^4*Cf*almm^4
          + 29090/3*z3*Tf*Nf*N_F^-1*d4FA
          + 446*z3*Tf*Nf*N_F^-1*d4FA*almm
          - 70/3*z3*Tf*Nf*N_F^-1*d4FA*almm^2
          - 2*z3*Tf*Nf*N_F^-1*d4FA*almm^3
          - 21328/3*z3*Tf*Nf^2*N_F^-1*d4FF
          - 3840*z3*Cf*N_F^-1*d4FA
          + 188489/192*z3*Cf*N_A^-1*d4AA
          + 20699/64*z3*Cf*N_A^-1*d4AA*almm
          - 981/32*z3*Cf*N_A^-1*d4AA*almm^2
          - 1173/32*z3*Cf*N_A^-1*d4AA*almm^3
          + 687/64*z3*Cf*N_A^-1*d4AA*almm^4
          + 7/64*z3*Cf*N_A^-1*d4AA*almm^5
          + 4928*z3*Cf*Nf*N_F^-1*d4FF
          - 16744/3*z3*Cf*Nf*N_A^-1*d4FA
          - 896*z3*Cf*Nf*N_A^-1*d4FA*almm
          + 976/3*z3*Cf*Nf^2*N_A^-1*d4FF
          - 5888/9*z3*Cf^2*Tf^3*Nf^3
          + 128/3*z3*Cf^2*Tf^3*Nf^3*almm
          + 2080*z3*Cf^3*Tf^2*Nf^2
          - 192*z3*Cf^3*Tf^2*Nf^2*almm
          + 32/3*z3*Cf^3*Tf^2*Nf^2*almm^2
          - 16048*z3*Cf^4*Tf*Nf
          + 288*z3*Cf^4*Tf*Nf*almm
          - 32*z3*Cf^4*Tf*Nf*almm^2
          - 848*z3*Cf^5
          - 27893/2*z3*Ca*N_F^-1*d4FA
          - 3655/4*z3*Ca*N_F^-1*d4FA*almm
          + 824/3*z3*Ca*N_F^-1*d4FA*almm^2
          + 21*z3*Ca*N_F^-1*d4FA*almm^3
          + 15/2*z3*Ca*N_F^-1*d4FA*almm^4
          + 7/4*z3*Ca*N_F^-1*d4FA*almm^5
          + 63424/3*z3*Ca*Nf*N_F^-1*d4FF
          - 960*z3*Ca*Nf*N_F^-1*d4FF*almm
          - 480*z3*Ca*Nf*N_F^-1*d4FF*almm^2
          - 10880/27*z3*Ca*Cf*Tf^3*Nf^3
          - 256/9*z3*Ca*Cf*Tf^3*Nf^3*almm
          + 2992/9*z3*Ca*Cf^2*Tf^2*Nf^2
          - 2440/3*z3*Ca*Cf^2*Tf^2*Nf^2*almm
          - 208/3*z3*Ca*Cf^2*Tf^2*Nf^2*almm^2
          + 16*z3*Ca*Cf^2*Tf^2*Nf^2*almm^3
          + 17164*z3*Ca*Cf^3*Tf*Nf
          + 884*z3*Ca*Cf^3*Tf*Nf*almm
          - 176/3*z3*Ca*Cf^3*Tf*Nf*almm^2
          - 40*z3*Ca*Cf^3*Tf*Nf*almm^3
          + 4*z3*Ca*Cf^3*Tf*Nf*almm^4
          + 48162*z3*Ca*Cf^4
          - 1122*z3*Ca*Cf^4*almm
          - 323*z3*Ca*Cf^4*almm^2
          + 3*z3*Ca*Cf^4*almm^3
          + 101780/9*z3*Ca^2*Cf*Tf^2*Nf^2
          + 2047/3*z3*Ca^2*Cf*Tf^2*Nf^2*almm
          - 1493/9*z3*Ca^2*Cf*Tf^2*Nf^2*almm^2
          - 24*z3*Ca^2*Cf*Tf^2*Nf^2*almm^3
          + 329147/36*z3*Ca^2*Cf^2*Tf*Nf
          + 18503/6*z3*Ca^2*Cf^2*Tf*Nf*almm
          - 1993/4*z3*Ca^2*Cf^2*Tf*Nf*almm^2
          - 151/2*z3*Ca^2*Cf^2*Tf*Nf*almm^3
          + 2*z3*Ca^2*Cf^2*Tf*Nf*almm^4
          - 1118997/16*z3*Ca^2*Cf^3
          + 10627/8*z3*Ca^2*Cf^3*almm
          + 38549/48*z3*Ca^2*Cf^3*almm^2
          + 659/4*z3*Ca^2*Cf^3*almm^3
          - 1/2*z3*Ca^2*Cf^3*almm^4
          + 1/2*z3*Ca^2*Cf^3*almm^5
          - 3668861/72*z3*Ca^3*Cf*Tf*Nf
          - 49853/24*z3*Ca^3*Cf*Tf*Nf*almm
          + 99245/72*z3*Ca^3*Cf*Tf*Nf*almm^2
          + 901/8*z3*Ca^3*Cf*Tf*Nf*almm^3
          - 43/12*z3*Ca^3*Cf*Tf*Nf*almm^4
          - 144467/72*z3*Ca^3*Cf^2
          - 228461/48*z3*Ca^3*Cf^2*almm
          + 7145/6*z3*Ca^3*Cf^2*almm^2
          + 31/4*z3*Ca^3*Cf^2*almm^3
          - 51/2*z3*Ca^3*Cf^2*almm^4
          - 27/16*z3*Ca^3*Cf^2*almm^5
          + 464195245/6912*z3*Ca^4*Cf
          + 4359293/2304*z3*Ca^4*Cf*almm
          - 393791/128*z3*Ca^4*Cf*almm^2
          - 93125/384*z3*Ca^4*Cf*almm^3
          + 15089/768*z3*Ca^4*Cf*almm^4
          + 647/768*z3*Ca^4*Cf*almm^5
          - 11752*z3^2*Tf*Nf*N_F^-1*d4FA
          + 1080*z3^2*Tf*Nf*N_F^-1*d4FA*almm
          + 44*z3^2*Tf*Nf*N_F^-1*d4FA*almm^2
          + 1024*z3^2*Tf*Nf^2*N_F^-1*d4FF
          - 424233/64*z3^2*Cf*N_A^-1*d4AA
          + 23463/64*z3^2*Cf*N_A^-1*d4AA*almm
          + 291/4*z3^2*Cf*N_A^-1*d4AA*almm^2
          + 237/32*z3^2*Cf*N_A^-1*d4AA*almm^3
          - 363/64*z3^2*Cf*N_A^-1*d4AA*almm^4
          - 45/64*z3^2*Cf*N_A^-1*d4AA*almm^5
          + 5440*z3^2*Cf*Nf*N_A^-1*d4FA
          - 48*z3^2*Cf*Nf*N_A^-1*d4FA*almm
          + 512*z3^2*Cf*Nf^2*N_A^-1*d4FF
          + 512/3*z3^2*Cf^3*Tf^2*Nf^2
          - 7808*z3^2*Cf^4*Tf*Nf
          + 40062*z3^2*Ca*N_F^-1*d4FA
          - 3375*z3^2*Ca*N_F^-1*d4FA*almm
          - 611/2*z3^2*Ca*N_F^-1*d4FA*almm^2
          - 33/2*z3^2*Ca*N_F^-1*d4FA*almm^3
          - 4224*z3^2*Ca*Nf*N_F^-1*d4FF
          - 768*z3^2*Ca*Cf^2*Tf^2*Nf^2
          + 53248/3*z3^2*Ca*Cf^3*Tf*Nf
          - 96*z3^2*Ca*Cf^3*Tf*Nf*almm
          + 21472*z3^2*Ca*Cf^4
          + 64/3*z3^2*Ca^2*Cf*Tf^2*Nf^2
          - 13388*z3^2*Ca^2*Cf^2*Tf*Nf
          + 150*z3^2*Ca^2*Cf^2*Tf*Nf*almm
          + 40*z3^2*Ca^2*Cf^2*Tf*Nf*almm^2
          - 150304/3*z3^2*Ca^2*Cf^3
          + 300*z3^2*Ca^2*Cf^3*almm
          + 12*z3^2*Ca^2*Cf^3*almm^2
          + 71027/12*z3^2*Ca^3*Cf*Tf*Nf
          - 91/4*z3^2*Ca^3*Cf*Tf*Nf*almm
          - 451/12*z3^2*Ca^3*Cf*Tf*Nf*almm^2
          - 1/2*z3^2*Ca^3*Cf*Tf*Nf*almm^3
          + 42889*z3^2*Ca^3*Cf^2
          - 2271/4*z3^2*Ca^3*Cf^2*almm
          - 665/4*z3^2*Ca^3*Cf^2*almm^2
          - 3/2*z3^2*Ca^3*Cf^2*almm^3
          - 29341915/1536*z3^2*Ca^4*Cf
          - 194073/512*z3^2*Ca^4*Cf*almm
          + 111383/768*z3^2*Ca^4*Cf*almm^2
          + 1747/128*z3^2*Ca^4*Cf*almm^3
          - 677/512*z3^2*Ca^4*Cf*almm^4
          - 63/512*z3^2*Ca^4*Cf*almm^5
          );


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

                        Conversion functions

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%



C_A_mmom =

       + 1

       + a * (
          - 20/9*Tf*Nf
          + 97/36*Ca
          + 1/2*Ca*al
          + 1/4*Ca*al^2
          )

       + a^2 * (
          + 400/81*Tf^2*Nf^2
          - 55/3*Cf*Tf*Nf
          - 8659/324*Ca*Tf*Nf
          - 10/9*Ca*Tf*Nf*al
          + 83105/2592*Ca^2
          + 313/288*Ca^2*al
          + 15/16*Ca^2*al^2
          + 5/16*Ca^2*al^3
          + 16*z3*Cf*Tf*Nf
          - 8*z3*Ca*Tf*Nf
          - 3*z3*Ca^2
          + 2*z3*Ca^2*al
          )

       + a^3 * (
          - 8000/729*Tf^3*Nf^3
          + 14002/81*Cf*Tf^2*Nf^2
          + 286/9*Cf^2*Tf*Nf
          + 12043/81*Ca*Tf^2*Nf^2
          + 56/81*Ca*Tf^2*Nf^2*al
          - 128819/324*Ca*Cf*Tf*Nf
          - 55/6*Ca*Cf*Tf*Nf*al
          - 2080363/3888*Ca^2*Tf*Nf
          - 6181/648*Ca^2*Tf*Nf*al
          - 469/144*Ca^2*Tf*Nf*al^2
          + 44961125/93312*Ca^3
          + 161965/10368*Ca^3*al
          + 13513/1152*Ca^3*al^2
          + 443/128*Ca^3*al^3
          + 133/192*Ca^3*al^4
          - 160*z5*Cf^2*Tf*Nf
          + 80*z5*Ca*Cf*Tf*Nf
          + 160/3*z5*Ca^2*Tf*Nf
          - 7025/192*z5*Ca^3
          - 115/8*z5*Ca^3*al
          - 385/96*z5*Ca^3*al^2
          + 5/24*z5*Ca^3*al^3
          + 35/192*z5*Ca^3*al^4
          - 12*z4*Ca*Cf*Tf*Nf
          + 9*z4*Ca^2*Tf*Nf
          - 9/32*z4*Ca^3
          - 3/8*z4*Ca^3*al
          - 3/32*z4*Ca^3*al^2
          - 416/3*z3*Cf*Tf^2*Nf^2
          + 296/3*z3*Cf^2*Tf*Nf
          + 64*z3*Ca*Tf^2*Nf^2
          + 64/9*z3*Ca*Tf^2*Nf^2*al
          + 252*z3*Ca*Cf*Tf*Nf
          + 8*z3*Ca*Cf*Tf*Nf*al
          - 469/6*z3*Ca^2*Tf*Nf
          - 118/3*z3*Ca^2*Tf*Nf*al
          + 1/6*z3*Ca^2*Tf*Nf*al^2
          - 1937/24*z3*Ca^3
          + 14311/288*z3*Ca^3*al
          + 209/96*z3*Ca^3*al^2
          - 53/96*z3*Ca^3*al^3
          - 13/96*z3*Ca^3*al^4
          )

       + a^4 * (
          - 3319/3456*N_A^-1*d4AA
          + 385/96*N_A^-1*d4AA*al
          + 487/384*N_A^-1*d4AA*al^2
          + 4544/27*Nf*N_A^-1*d4FA
          - 6896/27*Nf^2*N_A^-1*d4FF
          + 160000/6561*Tf^4*Nf^4
          - 295702/243*Cf*Tf^3*Nf^3
          + 13025/54*Cf^2*Tf^2*Nf^2
          + 31/3*Cf^3*Tf*Nf
          - 7962847/13122*Ca*Tf^3*Nf^3
          + 4640/729*Ca*Tf^3*Nf^3*al
          + 2449693/324*Ca*Cf*Tf^2*Nf^2
          + 5921/81*Ca*Cf*Tf^2*Nf^2*al
          + 25463/24*Ca*Cf^2*Tf*Nf
          + 143/9*Ca*Cf^2*Tf*Nf*al
          + 334272055/69984*Ca^2*Tf^2*Nf^2
          + 272087/11664*Ca^2*Tf^2*Nf^2*al
          + 6781/972*Ca^2*Tf^2*Nf^2*al^2
          - 4847311/486*Ca^2*Cf*Tf*Nf
          - 392273/2592*Ca^2*Cf*Tf*Nf*al
          - 83/3*Ca^2*Cf*Tf*Nf*al^2
          - 1316743103/104976*Ca^3*Tf*Nf
          - 50964323/186624*Ca^3*Tf*Nf*al
          - 2937203/31104*Ca^3*Tf*Nf*al^2
          - 1069/96*Ca^3*Tf*Nf*al^3
          + 31152054413/3359232*Ca^4
          + 455927855/1492992*Ca^4*al
          + 382505/1944*Ca^4*al^2
          + 255301/4608*Ca^4*al^3
          + 236039/18432*Ca^4*al^4
          + 1397/768*Ca^4*al^5
          + 99757/128*z7*N_A^-1*d4AA
          + 3997/384*z7*N_A^-1*d4AA*al
          - 2625/64*z7*N_A^-1*d4AA*al^2
          - 2737/384*z7*N_A^-1*d4AA*al^3
          + 567/128*z7*N_A^-1*d4AA*al^4
          + 91/192*z7*N_A^-1*d4AA*al^5
          - 49/2*z7*Nf*N_A^-1*d4FA
          + 147/2*z7*Nf*N_A^-1*d4FA*al
          + 2240*z7*Cf^3*Tf*Nf
          - 2240*z7*Ca*Cf^2*Tf*Nf
          + 2800/3*z7*Ca^2*Cf*Tf*Nf
          - 9471/4*z7*Ca^3*Tf*Nf
          - 539/8*z7*Ca^3*Tf*Nf*al
          + 9266411/6144*z7*Ca^4
          + 7806659/36864*z7*Ca^4*al
          + 147553/6144*z7*Ca^4*al^2
          - 15785/9216*z7*Ca^4*al^3
          + 189/256*z7*Ca^4*al^4
          - 4823/36864*z7*Ca^4*al^5
          + 50925/512*z6*N_A^-1*d4AA
          + 2375/256*z6*N_A^-1*d4AA*al
          - 375/128*z6*N_A^-1*d4AA*al^2
          - 275/256*z6*N_A^-1*d4AA*al^3
          - 25/512*z6*N_A^-1*d4AA*al^4
          - 75*z6*Nf*N_A^-1*d4FA
          + 150*z6*Ca*Cf^2*Tf*Nf
          - 75*z6*Ca^2*Cf*Tf*Nf
          - 275/4*z6*Ca^3*Tf*Nf
          + 238325/4096*z6*Ca^4
          + 51175/6144*z6*Ca^4*al
          + 175/512*z6*Ca^4*al^2
          - 475/6144*z6*Ca^4*al^3
          - 575/12288*z6*Ca^4*al^4
          + 226975/512*z5*N_A^-1*d4AA
          - 322195/768*z5*N_A^-1*d4AA*al
          + 5195/128*z5*N_A^-1*d4AA*al^2
          + 3255/256*z5*N_A^-1*d4AA*al^3
          - 4505/1536*z5*N_A^-1*d4AA*al^4
          - 35/384*z5*N_A^-1*d4AA*al^5
          - 1005*z5*Nf*N_A^-1*d4FA
          + 340*z5*Nf*N_A^-1*d4FA*al
          - 320*z5*Nf^2*N_A^-1*d4FF
          + 1280/9*z5*Cf*Tf^3*Nf^3
          + 22400/9*z5*Cf^2*Tf^2*Nf^2
          - 1960*z5*Cf^3*Tf*Nf
          + 640/27*z5*Ca*Tf^3*Nf^3
          - 21224/9*z5*Ca*Cf*Tf^2*Nf^2
          - 36970/9*z5*Ca*Cf^2*Tf*Nf
          - 80*z5*Ca*Cf^2*Tf*Nf*al
          - 2554/3*z5*Ca^2*Tf^2*Nf^2
          - 230/9*z5*Ca^2*Tf^2*Nf^2*al
          + 10/9*z5*Ca^2*Tf^2*Nf^2*al^2
          + 40046/9*z5*Ca^2*Cf*Tf*Nf
          + 13*z5*Ca^2*Cf*Tf*Nf*al
          + 614899/144*z5*Ca^3*Tf*Nf
          + 39583/144*z5*Ca^3*Tf*Nf*al
          + 6647/432*z5*Ca^3*Tf*Nf*al^2
          - 995/432*z5*Ca^3*Tf*Nf*al^3
          - 360544127/110592*z5*Ca^4
          - 7643627/18432*z5*Ca^4*al
          - 98945/864*z5*Ca^4*al^2
          - 42001/55296*z5*Ca^4*al^3
          + 73325/36864*z5*Ca^4*al^4
          + 7205/9216*z5*Ca^4*al^5
          + 989/32*z4*N_A^-1*d4AA
          - 1347/128*z4*N_A^-1*d4AA*al
          - 9/8*z4*N_A^-1*d4AA*al^2
          - 3/128*z4*N_A^-1*d4AA*al^3
          - 3/64*z4*N_A^-1*d4AA*al^4
          - 172*z4*Nf*N_A^-1*d4FA
          + 64*z4*Nf^2*N_A^-1*d4FF
          - 88/3*z4*Cf^2*Tf^2*Nf^2
          - 8/3*z4*Ca*Tf^3*Nf^3
          + 226/3*z4*Ca*Cf*Tf^2*Nf^2
          - 245/6*z4*Ca*Cf^2*Tf*Nf
          - 199/6*z4*Ca^2*Tf^2*Nf^2
          - z4*Ca^2*Tf^2*Nf^2*al
          - 377/3*z4*Ca^2*Cf*Tf*Nf
          - 21/2*z4*Ca^2*Cf*Tf*Nf*al
          + 3*z4*Ca^2*Cf*Tf*Nf*al^2
          + 4359/32*z4*Ca^3*Tf*Nf
          + 59/6*z4*Ca^3*Tf*Nf*al
          - 23/12*z4*Ca^3*Tf*Nf*al^2
          - 52221/2048*z4*Ca^4
          - 11947/1536*z4*Ca^4*al
          - 1933/1536*z4*Ca^4*al^2
          + 1/256*z4*Ca^4*al^3
          + 85/2048*z4*Ca^4*al^4
          + 311113/768*z3*N_A^-1*d4AA
          + 33515/192*z3*N_A^-1*d4AA*al
          - 1313/96*z3*N_A^-1*d4AA*al^2
          - 283/64*z3*N_A^-1*d4AA*al^3
          + 1195/768*z3*N_A^-1*d4AA*al^4
          + 5/64*z3*N_A^-1*d4AA*al^5
          - 1964*z3*Nf*N_A^-1*d4FA
          - 992/3*z3*Nf*N_A^-1*d4FA*al
          + 336*z3*Nf^2*N_A^-1*d4FF
          + 7712/9*z3*Cf*Tf^3*Nf^3
          - 25792/9*z3*Cf^2*Tf^2*Nf^2
          - 104*z3*Cf^3*Tf*Nf
          - 32680/81*z3*Ca*Tf^3*Nf^3
          - 1280/27*z3*Ca*Tf^3*Nf^3*al
          - 30490/9*z3*Ca*Cf*Tf^2*Nf^2
          - 16*z3*Ca*Cf*Tf^2*Nf^2*al
          + 24541/6*z3*Ca*Cf^2*Tf*Nf
          + 148/3*z3*Ca*Cf^2*Tf*Nf*al
          + 98027/54*z3*Ca^2*Tf^2*Nf^2
          + 11708/27*z3*Ca^2*Tf^2*Nf^2*al
          + 166/27*z3*Ca^2*Tf^2*Nf^2*al^2
          + 74723/18*z3*Ca^2*Cf*Tf*Nf
          - 160/3*z3*Ca^2*Cf*Tf*Nf*al
          + 37/2*z3*Ca^2*Cf*Tf*Nf*al^2
          - 24397/144*z3*Ca^3*Tf*Nf
          - 481937/432*z3*Ca^3*Tf*Nf*al
          - 10343/288*z3*Ca^3*Tf*Nf*al^2
          + 50/27*z3*Ca^3*Tf*Nf*al^3
          - 169061005/82944*z3*Ca^4
          + 2781947/3072*z3*Ca^4*al
          + 829741/13824*z3*Ca^4*al^2
          - 137185/27648*z3*Ca^4*al^3
          - 29015/9216*z3*Ca^4*al^4
          - 145/384*z3*Ca^4*al^5
          - 753337/768*z3^2*N_A^-1*d4AA
          + 17449/128*z3^2*N_A^-1*d4AA*al
          + 1501/64*z3^2*N_A^-1*d4AA*al^2
          + 633/128*z3^2*N_A^-1*d4AA*al^3
          - 329/256*z3^2*N_A^-1*d4AA*al^4
          - 15/64*z3^2*N_A^-1*d4AA*al^5
          + 5350/3*z3^2*Nf*N_A^-1*d4FA
          - 16*z3^2*Nf*N_A^-1*d4FA*al
          + 512/3*z3^2*Nf^2*N_A^-1*d4FF
          + 512*z3^2*Cf^2*Tf^2*Nf^2
          - 512*z3^2*Ca*Cf*Tf^2*Nf^2
          + 60*z3^2*Ca*Cf^2*Tf*Nf
          + 1280/9*z3^2*Ca^2*Tf^2*Nf^2
          - 506*z3^2*Ca^2*Cf*Tf*Nf
          + 64*z3^2*Ca^2*Cf*Tf*Nf*al
          + 1421/18*z3^2*Ca^3*Tf*Nf
          - 221/6*z3^2*Ca^3*Tf*Nf*al
          - 5/6*z3^2*Ca^3*Tf*Nf*al^2
          - 1/6*z3^2*Ca^3*Tf*Nf*al^3
          + 2525917/18432*z3^2*Ca^4
          - 99871/3072*z3^2*Ca^4*al
          + 1171/256*z3^2*Ca^4*al^2
          + 985/3072*z3^2*Ca^4*al^3
          - 1279/6144*z3^2*Ca^4*al^4
          - 21/512*z3^2*Ca^4*al^5
          );

C_c_mmom =

       + 1

       + a * (
          + Ca
          )

       + a^2 * (
          - 95/24*Ca*Tf*Nf
          + 1943/192*Ca^2
          - 7/64*Ca^2*al
          + 3/8*Ca^2*al^2
          - 15/16*z3*Ca^2
          + 3/8*z3*Ca^2*al
          - 3/16*z3*Ca^2*al^2
          )

       + a^3 * (
          + 5161/486*Ca*Tf^2*Nf^2
          - 899/24*Ca*Cf*Tf*Nf
          - 165637/1944*Ca^2*Tf*Nf
          + 199/144*Ca^2*Tf*Nf*al
          + 1082353/7776*Ca^3
          - 65/576*Ca^3*al
          + 423/128*Ca^3*al^2
          + 361/384*Ca^3*al^3
          - 65/32*z5*Ca^3
          - 65/32*z5*Ca^3*al
          + 35/32*z5*Ca^3*al^2
          - 5/32*z5*Ca^3*al^3
          + 6*z4*Ca*Cf*Tf*Nf
          - 9/2*z4*Ca^2*Tf*Nf
          + 9/64*z4*Ca^3
          + 3/16*z4*Ca^3*al
          + 3/64*z4*Ca^3*al^2
          + 8/9*z3*Ca*Tf^2*Nf^2
          + 22*z3*Ca*Cf*Tf*Nf
          - 29/9*z3*Ca^2*Tf*Nf
          - 13/6*z3*Ca^2*Tf*Nf*al
          - 13483/576*z3*Ca^3
          + 1573/192*z3*Ca^3*al
          - 117/64*z3*Ca^3*al^2
          - 23/64*z3*Ca^3*al^3
          )

       + a^4 * (
          - 3259/256*N_A^-1*d4AA
          - 139/64*N_A^-1*d4AA*al
          - 125/256*N_A^-1*d4AA*al^2
          - 150979/2916*Ca*Tf^3*Nf^3
          + 36485/108*Ca*Cf*Tf^2*Nf^2
          + 4393/48*Ca*Cf^2*Tf*Nf
          + 19609379/31104*Ca^2*Tf^2*Nf^2
          - 173743/23328*Ca^2*Tf^2*Nf^2*al
          - 1934617/1728*Ca^2*Cf*Tf*Nf
          + 1321/96*Ca^2*Cf*Tf*Nf*al
          - 98976887/41472*Ca^3*Tf*Nf
          + 1494803/46656*Ca^3*Tf*Nf*al
          - 92113/6912*Ca^3*Tf*Nf*al^2
          + 15583815523/5971968*Ca^4
          - 6848737/373248*Ca^4*al
          + 11920921/221184*Ca^4*al^2
          + 47371/3072*Ca^4*al^3
          + 37307/12288*Ca^4*al^4
          - 106827/1024*z7*N_A^-1*d4AA
          - 119/8*z7*N_A^-1*d4AA*al
          + 2639/512*z7*N_A^-1*d4AA*al^2
          + 7/4*z7*N_A^-1*d4AA*al^3
          - 483/1024*z7*N_A^-1*d4AA*al^4
          - 441/8*z7*Ca^3*Tf*Nf
          + 711739/4096*z7*Ca^4
          - 105217/12288*z7*Ca^4*al
          - 100037/12288*z7*Ca^4*al^2
          + 30961/12288*z7*Ca^4*al^3
          - 231/1024*z7*Ca^4*al^4
          - 50925/1024*z6*N_A^-1*d4AA
          + 2425/512*z6*N_A^-1*d4AA*al
          + 525/256*z6*N_A^-1*d4AA*al^2
          + 875/512*z6*N_A^-1*d4AA*al^3
          - 175/1024*z6*N_A^-1*d4AA*al^4
          + 75/2*z6*Nf*N_A^-1*d4FA
          - 75*z6*Ca*Cf^2*Tf*Nf
          + 75/2*z6*Ca^2*Cf*Tf*Nf
          + 275/8*z6*Ca^3*Tf*Nf
          - 238325/8192*z6*Ca^4
          - 7675/12288*z6*Ca^4*al
          + 225/1024*z6*Ca^4*al^2
          + 1975/12288*z6*Ca^4*al^3
          + 175/24576*z6*Ca^4*al^4
          - 363115/1024*z5*N_A^-1*d4AA
          + 17735/512*z5*N_A^-1*d4AA*al
          - 3005/256*z5*N_A^-1*d4AA*al^2
          + 1765/512*z5*N_A^-1*d4AA*al^3
          - 345/1024*z5*N_A^-1*d4AA*al^4
          + 665/2*z5*Nf*N_A^-1*d4FA
          - 12*z5*Ca*Cf*Tf^2*Nf^2
          - 285*z5*Ca*Cf^2*Tf*Nf
          - 67/2*z5*Ca^2*Tf^2*Nf^2
          + 10/3*z5*Ca^2*Tf^2*Nf^2*al
          + 213*z5*Ca^2*Cf*Tf*Nf
          - 7/2*z5*Ca^2*Cf*Tf*Nf*al
          + 21887/96*z5*Ca^3*Tf*Nf
          + 2459/288*z5*Ca^3*Tf*Nf*al
          - 211/72*z5*Ca^3*Tf*Nf*al^2
          - 9916277/24576*z5*Ca^4
          - 1897451/36864*z5*Ca^4*al
          + 219259/9216*z5*Ca^4*al^2
          - 15043/12288*z5*Ca^4*al^3
          - 2985/8192*z5*Ca^4*al^4
          + 1827/64*z4*N_A^-1*d4AA
          + 15/256*z4*N_A^-1*d4AA*al
          - 27/128*z4*N_A^-1*d4AA*al^2
          - 141/256*z4*N_A^-1*d4AA*al^3
          + 3/16*z4*N_A^-1*d4AA*al^4
          - 18*z4*Nf*N_A^-1*d4FA
          + 4/3*z4*Ca*Tf^3*Nf^3
          - 15*z4*Ca*Cf*Tf^2*Nf^2
          + 111/4*z4*Ca*Cf^2*Tf*Nf
          + 45/4*z4*Ca^2*Tf^2*Nf^2
          - 1/2*z4*Ca^2*Tf^2*Nf^2*al
          + 39*z4*Ca^2*Cf*Tf*Nf
          - 3/4*z4*Ca^2*Cf*Tf*Nf*al
          - 3307/64*z4*Ca^3*Tf*Nf
          + 15/32*z4*Ca^3*Tf*Nf*al
          + 3/32*z4*Ca^3*Tf*Nf*al^2
          + 142471/12288*z4*Ca^4
          + 1579/1024*z4*Ca^4*al
          + 123/512*z4*Ca^4*al^2
          - 25/512*z4*Ca^4*al^3
          - 41/4096*z4*Ca^4*al^4
          + 202049/512*z3*N_A^-1*d4AA
          - 8*z3*N_A^-1*d4AA*al
          + 205/32*z3*N_A^-1*d4AA*al^2
          - 435/128*z3*N_A^-1*d4AA*al^3
          + 523/512*z3*N_A^-1*d4AA*al^4
          - 318*z3*Nf*N_A^-1*d4FA
          - 20/27*z3*Ca*Tf^3*Nf^3
          - 689/3*z3*Ca*Cf*Tf^2*Nf^2
          + 947/4*z3*Ca*Cf^2*Tf*Nf
          + 3533/36*z3*Ca^2*Tf^2*Nf^2
          + 17/2*z3*Ca^2*Tf^2*Nf^2*al
          + 14723/24*z3*Ca^2*Cf*Tf*Nf
          - 143/8*z3*Ca^2*Cf*Tf*Nf*al
          - 16931/384*z3*Ca^3*Tf*Nf
          - 16085/192*z3*Ca^3*Tf*Nf*al
          + 1017/128*z3*Ca^3*Tf*Nf*al^2
          - 29864767/55296*z3*Ca^4
          + 1087111/6144*z3*Ca^4*al
          - 22495/768*z3*Ca^4*al^2
          - 14387/2048*z3*Ca^4*al^3
          - 7183/6144*z3*Ca^4*al^4
          + 15879/512*z3^2*N_A^-1*d4AA
          - 1807/256*z3^2*N_A^-1*d4AA*al
          + 51/128*z3^2*N_A^-1*d4AA*al^2
          - 317/256*z3^2*N_A^-1*d4AA*al^3
          - 155/512*z3^2*N_A^-1*d4AA*al^4
          + 15*z3^2*Nf*N_A^-1*d4FA
          - 30*z3^2*Ca*Cf^2*Tf*Nf
          - 9*z3^2*Ca^2*Cf*Tf*Nf
          + 6*z3^2*Ca^2*Cf*Tf*Nf*al
          + 121/8*z3^2*Ca^3*Tf*Nf
          - 7/2*z3^2*Ca^3*Tf*Nf*al
          - 5/8*z3^2*Ca^3*Tf*Nf*al^2
          + 87063/4096*z3^2*Ca^4
          - 24707/6144*z3^2*Ca^4*al
          + 383/256*z3^2*Ca^4*al^2
          - 337/6144*z3^2*Ca^4*al^3
          + 947/12288*z3^2*Ca^4*al^4
          );

C_psi_mmom =

       + 1

       + a * (
          - Cf*al
          )

       + a^2 * (
          + 7/2*Cf*Tf*Nf
          + 5/8*Cf^2
          + Cf^2*al^2
          - 41/4*Ca*Cf
          - 13/2*Ca*Cf*al
          - 9/8*Ca*Cf*al^2
          + 3*z3*Ca*Cf
          + 3*z3*Ca*Cf*al
          )

       + a^3 * (
          - 1570/81*Cf*Tf^2*Nf^2
          + 79/6*Cf^2*Tf*Nf
          - 11/2*Cf^2*Tf*Nf*al
          + 73/12*Cf^3
          - 17/8*Cf^3*al
          - Cf^3*al^3
          + 11887/81*Ca*Cf*Tf*Nf
          + 1723/72*Ca*Cf*Tf*Nf*al
          + 997/24*Ca*Cf^2
          + 33/2*Ca*Cf^2*al
          + 23/2*Ca*Cf^2*al^2
          + 19/8*Ca*Cf^2*al^3
          - 159257/648*Ca^2*Cf
          - 39799/576*Ca^2*Cf*al
          - 787/64*Ca^2*Cf*al^2
          - 55/24*Ca^2*Cf*al^3
          + 20*z5*Ca*Cf^2
          - 20*z5*Ca*Cf^2*al
          - 165/4*z5*Ca^2*Cf
          - 5/2*z5*Ca^2*Cf*al
          - 5/4*z5*Ca^2*Cf*al^2
          - 6*z4*Ca*Cf^2
          + 69/16*z4*Ca^2*Cf
          - 3/8*z4*Ca^2*Cf*al
          - 3/16*z4*Ca^2*Cf*al^2
          - 16*z3*Cf^2*Tf*Nf
          + 2/3*z3*Cf^3*al^3
          - 52/3*z3*Ca*Cf*Tf*Nf
          - 8*z3*Ca*Cf*Tf*Nf*al
          - 44*z3*Ca*Cf^2
          + 11*z3*Ca*Cf^2*al
          - 6*z3*Ca*Cf^2*al^2
          - z3*Ca*Cf^2*al^3
          + 3139/24*z3*Ca^2*Cf
          + 35*z3*Ca^2*Cf*al
          + 39/8*z3*Ca^2*Cf*al^2
          + 1/3*z3*Ca^2*Cf*al^3
          )

       + a^4 * (
          + 455/2*N_F^-1*d4FA
          - 9/2*N_F^-1*d4FA*al
          - 474*Nf*N_F^-1*d4FF
          + 21391/243*Cf*Tf^3*Nf^3
          - 76885/216*Cf^2*Tf^2*Nf^2
          + 2938/81*Cf^2*Tf^2*Nf^2*al
          - 21145/144*Cf^3*Tf*Nf
          - 9/2*Cf^3*Tf*Nf*al
          + 15/2*Cf^3*Tf*Nf*al^2
          + 42995/128*Cf^4
          - 55/12*Cf^4*al
          + 29/8*Cf^4*al^2
          + Cf^4*al^4
          - 124783/108*Ca*Cf*Tf^2*Nf^2
          - 118117/1458*Ca*Cf*Tf^2*Nf^2*al
          + 416201/432*Ca*Cf^2*Tf*Nf
          - 162017/2592*Ca*Cf^2*Tf*Nf*al
          - 7673/144*Ca*Cf^2*Tf*Nf*al^2
          - 282665/288*Ca*Cf^3
          - 1671/16*Ca*Cf^3*al
          - 1621/64*Ca*Cf^3*al^2
          - 18*Ca*Cf^3*al^3
          - 33/8*Ca*Cf^3*al^4
          + 5660951/1296*Ca^2*Cf*Tf*Nf
          + 62286421/93312*Ca^2*Cf*Tf*Nf*al
          + 78361/1728*Ca^2*Cf*Tf*Nf*al^2
          + 1369055/864*Ca^2*Cf^2
          + 332525/648*Ca^2*Cf^2*al
          + 114475/576*Ca^2*Cf^2*al^2
          + 2781/64*Ca^2*Cf^2*al^3
          + 2695/384*Ca^2*Cf^2*al^4
          - 164005363/31104*Ca^3*Cf
          - 842973089/746496*Ca^3*Cf*al
          - 5085305/27648*Ca^3*Cf*al^2
          - 19907/512*Ca^3*Cf*al^3
          - 2263/384*Ca^3*Cf*al^4
          + 4697/8*z7*N_F^-1*d4FA
          + 1547/32*z7*N_F^-1*d4FA*al
          - 679/16*z7*N_F^-1*d4FA*al^2
          - 441/32*z7*N_F^-1*d4FA*al^3
          - 3528*z7*Cf^4
          - 882*z7*Ca*Cf^2*Tf*Nf
          + 10185/2*z7*Ca*Cf^3
          + 399/2*z7*Ca*Cf^3*al
          + 441/2*z7*Ca^2*Cf*Tf*Nf
          - 27895/16*z7*Ca^2*Cf^2
          - 707/16*z7*Ca^2*Cf^2*al
          + 35/4*z7*Ca^2*Cf^2*al^2
          + 264467/384*z7*Ca^3*Cf
          + 791/24*z7*Ca^3*Cf*al
          - 7/12*z7*Ca^3*Cf*al^2
          - 147/128*z7*Ca^3*Cf*al^3
          + 4275/64*z6*N_F^-1*d4FA
          + 275/8*z6*N_F^-1*d4FA*al
          + 175/32*z6*N_F^-1*d4FA*al^2
          - 25/64*z6*N_F^-1*d4FA*al^4
          - 400*z6*Cf^4
          - 100*z6*Ca*Cf^2*Tf*Nf
          + 900*z6*Ca*Cf^3
          + 50*z6*Ca^2*Cf*Tf*Nf
          - 3925/8*z6*Ca^2*Cf^2
          - 25/8*z6*Ca^2*Cf^2*al
          + 20725/256*z6*Ca^3*Cf
          + 2875/192*z6*Ca^3*Cf*al
          + 475/384*z6*Ca^3*Cf*al^2
          - 25/768*z6*Ca^3*Cf*al^4
          - 12415/32*z5*N_F^-1*d4FA
          + 240*z5*N_F^-1*d4FA*al
          + 735/16*z5*N_F^-1*d4FA*al^2
          + 15/2*z5*N_F^-1*d4FA*al^3
          - 95/32*z5*N_F^-1*d4FA*al^4
          + 1240*z5*Nf*N_F^-1*d4FF
          - 20/3*z5*Cf^3*Tf*Nf
          + 970*z5*Cf^4
          - 440/9*z5*Ca*Cf*Tf^2*Nf^2
          + 80/3*z5*Ca*Cf*Tf^2*Nf^2*al
          - 118*z5*Ca*Cf^2*Tf*Nf
          + 1034/9*z5*Ca*Cf^2*Tf*Nf*al
          + 1225/3*z5*Ca*Cf^3
          - 270*z5*Ca*Cf^3*al
          + 20*z5*Ca*Cf^3*al^2
          + 63769/72*z5*Ca^2*Cf*Tf*Nf
          - 2227/18*z5*Ca^2*Cf*Tf*Nf*al
          + 149/72*z5*Ca^2*Cf*Tf*Nf*al^2
          - 1669/8*z5*Ca^2*Cf^2
          - 13925/72*z5*Ca^2*Cf^2*al
          - 25*z5*Ca^2*Cf^2*al^2
          + 5/4*z5*Ca^2*Cf^2*al^3
          - 2256031/1152*z5*Ca^3*Cf
          + 51577/576*z5*Ca^3*Cf*al
          - 1387/72*z5*Ca^3*Cf*al^2
          - 153/64*z5*Ca^3*Cf*al^3
          - 35/384*z5*Ca^3*Cf*al^4
          - 3339/64*z4*N_F^-1*d4FA
          - 303/16*z4*N_F^-1*d4FA*al
          - 33/32*z4*N_F^-1*d4FA*al^2
          + 9/16*z4*N_F^-1*d4FA*al^3
          + 21/64*z4*N_F^-1*d4FA*al^4
          + 12*z4*Cf^2*Tf^2*Nf^2
          + 24*z4*Cf^3*Tf*Nf
          + 150*z4*Cf^4
          - 12*z4*Ca*Cf*Tf^2*Nf^2
          - 2*z4*Ca*Cf*Tf^2*Nf^2*al
          - 57/2*z4*Ca*Cf^2*Tf*Nf*al
          - 318*z4*Ca*Cf^3
          + 6*z4*Ca*Cf^3*al
          + 9/16*z4*Ca^2*Cf*Tf*Nf
          + 183/8*z4*Ca^2*Cf*Tf*Nf*al
          + 7/16*z4*Ca^2*Cf*Tf*Nf*al^2
          + 1263/16*z4*Ca^2*Cf^2
          - 3*z4*Ca^2*Cf^2*al
          + 3/8*z4*Ca^2*Cf^2*al^2
          + 3/16*z4*Ca^2*Cf^2*al^3
          + 18627/512*z4*Ca^3*Cf
          - 2799/256*z4*Ca^3*Cf*al
          - 663/256*z4*Ca^3*Cf*al^2
          - 87/256*z4*Ca^3*Cf*al^3
          - 1/512*z4*Ca^3*Cf*al^4
          - 613/16*z3*N_F^-1*d4FA
          - 252*z3*N_F^-1*d4FA*al
          - 23/8*z3*N_F^-1*d4FA*al^2
          + 4*z3*N_F^-1*d4FA*al^3
          + 35/16*z3*N_F^-1*d4FA*al^4
          - 1124*z3*Nf*N_F^-1*d4FF
          + 16/9*z3*Cf*Tf^3*Nf^3
          + 796/3*z3*Cf^2*Tf^2*Nf^2
          - 32/3*z3*Cf^2*Tf^2*Nf^2*al
          + 103*z3*Cf^3*Tf*Nf
          + 8*z3*Cf^3*Tf*Nf*al
          - 4*z3*Cf^3*Tf*Nf*al^2
          + 3889/2*z3*Cf^4
          - 3*z3*Cf^4*al^2
          - 2/3*z3*Cf^4*al^4
          + 280/3*z3*Ca*Cf*Tf^2*Nf^2
          + 356/27*z3*Ca*Cf*Tf^2*Nf^2*al
          - 653/6*z3*Ca*Cf^2*Tf*Nf
          - 3301/18*z3*Ca*Cf^2*Tf*Nf*al
          + 80/3*z3*Ca*Cf^2*Tf*Nf*al^2
          - 32329/8*z3*Ca*Cf^3
          + 1139/8*z3*Ca*Cf^3*al
          + 3*z3*Ca*Cf^3*al^2
          + 13*z3*Ca*Cf^3*al^3
          + 5/2*z3*Ca*Cf^3*al^4
          - 46643/24*z3*Ca^2*Cf*Tf*Nf
          - 4826/27*z3*Ca^2*Cf*Tf*Nf*al
          - 1009/72*z3*Ca^2*Cf*Tf*Nf*al^2
          + 4157/6*z3*Ca^2*Cf^2
          - 1391/9*z3*Ca^2*Cf^2*al
          - 2879/24*z3*Ca^2*Cf^2*al^2
          - 207/8*z3*Ca^2*Cf^2*al^3
          - 37/12*z3*Ca^2*Cf^2*al^4
          + 1073621/288*z3*Ca^3*Cf
          + 536887/864*z3*Ca^3*Cf*al
          + 103229/1152*z3*Ca^3*Cf*al^2
          + 1379/96*z3*Ca^3*Cf*al^3
          + 389/384*z3*Ca^3*Cf*al^4
          - 4929/32*z3^2*N_F^-1*d4FA
          + 7/4*z3^2*N_F^-1*d4FA*al
          + 35/16*z3^2*N_F^-1*d4FA*al^2
          + 3*z3^2*N_F^-1*d4FA*al^3
          + 19/32*z3^2*N_F^-1*d4FA*al^4
          + 384*z3^2*Nf*N_F^-1*d4FF
          + 80*z3^2*Cf^4
          + 160*z3^2*Ca*Cf^2*Tf*Nf
          + 32*z3^2*Ca*Cf^2*Tf*Nf*al
          - 156*z3^2*Ca*Cf^3
          - 84*z3^2*Ca^2*Cf*Tf*Nf
          - 14*z3^2*Ca^2*Cf*Tf*Nf*al
          - z3^2*Ca^2*Cf*Tf*Nf*al^2
          + 387/4*z3^2*Ca^2*Cf^2
          + 237/4*z3^2*Ca^2*Cf^2*al
          + 9/2*z3^2*Ca^2*Cf^2*al^2
          - 10795/64*z3^2*Ca^3*Cf
          - 8659/96*z3^2*Ca^3*Cf*al
          + 181/96*z3^2*Ca^3*Cf*al^2
          + 1/16*z3^2*Ca^3*Cf*al^3
          + 5/192*z3^2*Ca^3*Cf*al^4
          );

C_quarkmass_mmom =

       + 1

       + a * (
          - 4*Cf
          - Cf*al
          )

       + a^2 * (
          + 83/6*Cf*Tf*Nf
          + 19/8*Cf^2
          + 4*Cf^2*al
          + Cf^2*al^2
          - 1285/24*Ca*Cf
          - 7/2*Ca*Cf*al
          - 3/4*Ca*Cf*al^2
          - 12*z3*Cf^2
          + 18*z3*Ca*Cf
          )

       + a^3 * (
          - 7514/243*Cf*Tf^2*Nf^2
          + 1109/9*Cf^2*Tf*Nf
          - 95/6*Cf^2*Tf*Nf*al
          - 3227/12*Cf^3
          - 31/8*Cf^3*al
          - 4*Cf^3*al^2
          - Cf^3*al^3
          + 95387/243*Ca*Cf*Tf*Nf
          + 175/12*Ca*Cf*Tf*Nf*al
          + 18781/72*Ca*Cf^2
          + 1771/24*Ca*Cf^2*al
          + 23/2*Ca*Cf^2*al^2
          + 2*Ca*Cf^2*al^3
          - 3360023/3888*Ca^2*Cf
          - 4417/96*Ca^2*Cf*al
          - 295/32*Ca^2*Cf*al^2
          - 27/16*Ca^2*Cf*al^3
          + 120*z5*Cf^3
          + 20*z5*Ca*Cf^2
          - 60*z5*Ca^2*Cf
          - 24*z4*Cf^2*Tf*Nf
          + 24*z4*Ca*Cf*Tf*Nf
          - 32/9*z3*Cf*Tf^2*Nf^2
          - 128/3*z3*Cf^2*Tf*Nf
          + 8*z3*Cf^2*Tf*Nf*al
          + 58*z3*Cf^3
          - 6*z3*Cf^3*al
          + 6*z3*Cf^3*al^2
          - 616/9*z3*Ca*Cf*Tf*Nf
          - 4*z3*Ca*Cf*Tf*Nf*al
          - 962/3*z3*Ca*Cf^2
          - 43*z3*Ca*Cf^2*al
          - 3*z3*Ca*Cf^2*al^2
          + 31193/72*z3*Ca^2*Cf
          + 53/4*z3*Ca^2*Cf*al
          + 9/8*z3*Ca^2*Cf*al^2
          )

       + a^4 * (
          + 152*N_F^-1*d4FA
          - 334*Nf*N_F^-1*d4FF
          + 96979/729*Cf*Tf^3*Nf^3
          - 2254577/1944*Cf^2*Tf^2*Nf^2
          + 11618/243*Cf^2*Tf^2*Nf^2*al
          + 391853/144*Cf^3*Tf*Nf
          - 959/9*Cf^3*Tf*Nf*al
          + 107/6*Cf^3*Tf*Nf*al^2
          + 676301/384*Cf^4
          + 3317/12*Cf^4*al
          + 43/8*Cf^4*al^2
          + 4*Cf^4*al^3
          + Cf^4*al^4
          - 4818313/1944*Ca*Cf*Tf^2*Nf^2
          - 13801/243*Ca*Cf*Tf^2*Nf^2*al
          + 7489579/3888*Ca*Cf^2*Tf*Nf
          - 124682/243*Ca*Cf^2*Tf*Nf*al
          - 403/8*Ca*Cf^2*Tf*Nf*al^2
          - 8105797/576*Ca*Cf^3
          - 50831/144*Ca*Cf^3*al
          - 9955/96*Ca*Cf^3*al^2
          - 23*Ca*Cf^3*al^3
          - 15/4*Ca*Cf^3*al^4
          + 24807575/1944*Ca^2*Cf*Tf*Nf
          + 902513/1944*Ca^2*Cf*Tf*Nf*al
          + 285/8*Ca^2*Cf*Tf*Nf*al^2
          + 347228707/31104*Ca^2*Cf^2
          + 5644277/3888*Ca^2*Cf^2*al
          + 7237/32*Ca^2*Cf^2*al^2
          + 679/16*Ca^2*Cf^2*al^3
          + 97/16*Ca^2*Cf^2*al^4
          - 854108555/46656*Ca^3*Cf
          - 12316633/15552*Ca^3*Cf*al
          - 9341/64*Ca^3*Cf*al^2
          - 5743/192*Ca^3*Cf*al^3
          - 289/64*Ca^3*Cf*al^4
          - 52689/16*z7*N_F^-1*d4FA
          + 1687/8*z7*N_F^-1*d4FA*al
          + 399/16*z7*N_F^-1*d4FA*al^2
          - 1764*z7*Nf*N_F^-1*d4FF
          - 11550*z7*Cf^4
          - 882*z7*Ca*Cf^2*Tf*Nf
          + 16583*z7*Ca*Cf^3
          + 1617/4*z7*Ca^2*Cf*Tf*Nf
          - 310023/32*z7*Ca^2*Cf^2
          + 161/16*z7*Ca^2*Cf^2*al
          + 441/32*z7*Ca^2*Cf^2*al^2
          + 566069/256*z7*Ca^3*Cf
          - 3913/192*z7*Ca^3*Cf*al
          - 1953/256*z7*Ca^3*Cf*al^2
          + 300*z6*Cf^3*Tf*Nf
          - 50*z6*Ca*Cf^2*Tf*Nf
          - 250*z6*Ca^2*Cf*Tf*Nf
          - 275*z6*Ca^2*Cf^2
          + 275*z6*Ca^3*Cf
          + 1335/8*z5*N_F^-1*d4FA
          + 675/2*z5*N_F^-1*d4FA*al
          - 25/4*z5*N_F^-1*d4FA*al^2
          - 5/8*z5*N_F^-1*d4FA*al^4
          + 200*z5*Nf*N_F^-1*d4FF
          - 112*z5*Cf^2*Tf^2*Nf^2
          - 1060/3*z5*Cf^3*Tf*Nf
          + 4020*z5*Cf^4
          - 120*z5*Cf^4*al
          + 2128/9*z5*Ca*Cf*Tf^2*Nf^2
          + 288*z5*Ca*Cf^2*Tf*Nf
          + 20*z5*Ca*Cf^2*Tf*Nf*al
          + 4730/3*z5*Ca*Cf^3
          - 310*z5*Ca*Cf^3*al
          - 14459/18*z5*Ca^2*Cf*Tf*Nf
          + 5/3*z5*Ca^2*Cf*Tf*Nf*al^2
          + 5205/8*z5*Ca^2*Cf^2
          + 2585/8*z5*Ca^2*Cf^2*al
          - 15*z5*Ca^2*Cf^2*al^2
          - 13055/36*z5*Ca^3*Cf
          - 2805/32*z5*Ca^3*Cf*al
          - 185/48*z5*Ca^3*Cf*al^2
          - 5/4*z5*Ca^3*Cf*al^3
          - 5/96*z5*Ca^3*Cf*al^4
          - 90*z4*N_F^-1*d4FA
          + 180*z4*Nf*N_F^-1*d4FF
          - 16/3*z4*Cf*Tf^3*Nf^3
          + 60*z4*Cf^2*Tf^2*Nf^2
          - 111*z4*Cf^3*Tf*Nf
          + 24*z4*Cf^3*Tf*Nf*al
          + 126*z4*Cf^4
          - 60*z4*Ca*Cf*Tf^2*Nf^2
          - 234*z4*Ca*Cf^2*Tf*Nf
          - 36*z4*Ca*Cf^2*Tf*Nf*al
          - 237/2*z4*Ca*Cf^3
          + 671/2*z4*Ca^2*Cf*Tf*Nf
          + 9*z4*Ca^2*Cf*Tf*Nf*al
          + 57*z4*Ca^2*Cf^2
          - 709/12*z4*Ca^3*Cf
          - 9/32*z4*Ca^3*Cf*al
          - 3/8*z4*Ca^3*Cf*al^2
          - 3/32*z4*Ca^3*Cf*al^3
          - 10285/8*z3*N_F^-1*d4FA
          - 223/2*z3*N_F^-1*d4FA*al
          + 35/4*z3*N_F^-1*d4FA*al^2
          + 3/2*z3*N_F^-1*d4FA*al^3
          + 7/8*z3*N_F^-1*d4FA*al^4
          + 1676*z3*Nf*N_F^-1*d4FF
          + 80/27*z3*Cf*Tf^3*Nf^3
          + 6628/9*z3*Cf^2*Tf^2*Nf^2
          - 128/3*z3*Cf^2*Tf^2*Nf^2*al
          - 3893/3*z3*Cf^3*Tf*Nf
          + 368/3*z3*Cf^3*Tf*Nf*al
          - 76/3*z3*Cf^3*Tf*Nf*al^2
          + 2755*z3*Cf^4
          - 22*z3*Cf^4*al
          - 15*z3*Cf^4*al^2
          - 6*z3*Cf^4*al^3
          + 92*z3*Ca*Cf*Tf^2*Nf^2
          + 16*z3*Ca*Cf*Tf^2*Nf^2*al
          + 2678/9*z3*Ca*Cf^2*Tf*Nf
          + 1180/3*z3*Ca*Cf^2*Tf*Nf*al
          + 68/3*z3*Ca*Cf^2*Tf*Nf*al^2
          - 19955/12*z3*Ca*Cf^3
          + 1963/6*z3*Ca*Cf^3*al
          + 431/3*z3*Ca*Cf^3*al^2
          + 9*z3*Ca*Cf^3*al^3
          + z3*Ca*Cf^3*al^4
          - 36590/9*z3*Ca^2*Cf*Tf*Nf
          - 386/3*z3*Ca^2*Cf*Tf*Nf*al
          - 28/3*z3*Ca^2*Cf*Tf*Nf*al^2
          - 61505/9*z3*Ca^2*Cf^2
          - 5591/4*z3*Ca^2*Cf^2*al
          - 1393/12*z3*Ca^2*Cf^2*al^2
          - 51/4*z3*Ca^2*Cf^2*al^3
          - 3/2*z3*Ca^2*Cf^2*al^4
          + 18335207/1728*z3*Ca^3*Cf
          + 34741/96*z3*Ca^3*Cf*al
          + 4637/96*z3*Ca^3*Cf*al^2
          + 201/32*z3*Ca^3*Cf*al^3
          + 95/192*z3*Ca^3*Cf*al^4
          + 4935/2*z3^2*N_F^-1*d4FA
          - 270*z3^2*N_F^-1*d4FA*al
          - 33/2*z3^2*N_F^-1*d4FA*al^2
          - 192*z3^2*Nf*N_F^-1*d4FF
          - 200*z3^2*Cf^3*Tf*Nf
          + 1536*z3^2*Cf^4
          + 652*z3^2*Ca*Cf^2*Tf*Nf
          - 3632*z3^2*Ca*Cf^3
          + 24*z3^2*Ca*Cf^3*al
          - 300*z3^2*Ca^2*Cf*Tf*Nf
          + 3130*z3^2*Ca^2*Cf^2
          - 207/2*z3^2*Ca^2*Cf^2*al
          - 3/2*z3^2*Ca^2*Cf^2*al^2
          - 22617/16*z3^2*Ca^3*Cf
          + 813/16*z3^2*Ca^3*Cf*al
          + 13/8*z3^2*Ca^3*Cf*al^2
          );


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

                           gauge parameter mapping

%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


almmom = + al

       + a * (
          + 20/9*Tf*Nf*al
          - 97/36*Ca*al
          - 1/2*Ca*al^2
          - 1/4*Ca*al^3
          )

       + a^2 * (
          + 55/3*Cf*Tf*Nf*al
          + 59/4*Ca*Tf*Nf*al
          - 10/9*Ca*Tf*Nf*al^2
          - 10/9*Ca*Tf*Nf*al^3
          - 2381/96*Ca^2*al
          + 463/288*Ca^2*al^2
          + 95/144*Ca^2*al^3
          - 1/16*Ca^2*al^4
          + 1/16*Ca^2*al^5
          - 16*z3*Cf*Tf*Nf*al
          + 8*z3*Ca*Tf*Nf*al
          + 3*z3*Ca^2*al
          - 2*z3*Ca^2*al^2
          )

       + a^3 * (
          - 7402/81*Cf*Tf^2*Nf^2*al
          - 286/9*Cf^2*Tf*Nf*al
          - 10499/243*Ca*Tf^2*Nf^2*al
          + 16/9*Ca*Tf^2*Nf^2*al^2
          - 100/81*Ca*Tf^2*Nf^2*al^3
          + 96809/324*Ca*Cf*Tf*Nf*al
          - 55/6*Ca*Cf*Tf*Nf*al^2
          - 55/6*Ca*Cf*Tf*Nf*al^3
          + 1154561/3888*Ca^2*Tf*Nf*al
          - 241/24*Ca^2*Tf*Nf*al^2
          - 6137/1296*Ca^2*Tf*Nf*al^3
          - 5/18*Ca^2*Tf*Nf*al^4
          + 5/12*Ca^2*Tf*Nf*al^5
          - 10221367/31104*Ca^3*al
          + 13141/1152*Ca^3*al^2
          + 30835/10368*Ca^3*al^3
          - 2813/1152*Ca^3*al^4
          - 29/48*Ca^3*al^5
          + 1/16*Ca^3*al^6
          - 1/64*Ca^3*al^7
          + 160*z5*Cf^2*Tf*Nf*al
          - 80*z5*Ca*Cf*Tf*Nf*al
          - 160/3*z5*Ca^2*Tf*Nf*al
          + 7025/192*z5*Ca^3*al
          + 115/8*z5*Ca^3*al^2
          + 385/96*z5*Ca^3*al^3
          - 5/24*z5*Ca^3*al^4
          - 35/192*z5*Ca^3*al^5
          + 12*z4*Ca*Cf*Tf*Nf*al
          - 9*z4*Ca^2*Tf*Nf*al
          + 9/32*z4*Ca^3*al
          + 3/8*z4*Ca^3*al^2
          + 3/32*z4*Ca^3*al^3
          + 608/9*z3*Cf*Tf^2*Nf^2*al
          - 296/3*z3*Cf^2*Tf*Nf*al
          - 256/9*z3*Ca*Tf^2*Nf^2*al
          - 64/9*z3*Ca*Tf^2*Nf^2*al^2
          - 1492/9*z3*Ca*Cf*Tf*Nf*al
          + 8*z3*Ca*Cf*Tf*Nf*al^2
          + 8*z3*Ca*Cf*Tf*Nf*al^3
          + 871/18*z3*Ca^2*Tf*Nf*al
          + 202/9*z3*Ca^2*Tf*Nf*al^2
          - 25/6*z3*Ca^2*Tf*Nf*al^3
          + 1549/24*z3*Ca^3*al
          - 12071/288*z3*Ca^3*al^2
          - 161/96*z3*Ca^3*al^3
          + 149/96*z3*Ca^3*al^4
          + 13/96*z3*Ca^3*al^5
          )

       + a^4 * (
          + 3319/3456*N_A^-1*d4AA*al
          - 385/96*N_A^-1*d4AA*al^2
          - 487/384*N_A^-1*d4AA*al^3
          - 4544/27*Nf*N_A^-1*d4FA*al
          + 6896/27*Nf^2*N_A^-1*d4FF*al
          + 393026/729*Cf*Tf^3*Nf^3*al
          - 7505/162*Cf^2*Tf^2*Nf^2*al
          - 31/3*Cf^3*Tf*Nf*al
          + 113743/1458*Ca*Tf^3*Nf^3*al
          - 320/81*Ca*Tf^3*Nf^3*al^2
          - 13241219/2916*Ca*Cf*Tf^2*Nf^2*al
          + 4781/81*Ca*Cf*Tf^2*Nf^2*al^2
          + 2051/81*Ca*Cf*Tf^2*Nf^2*al^3
          - 576533/648*Ca*Cf^2*Tf*Nf*al
          + 143/9*Ca*Cf^2*Tf*Nf*al^2
          + 143/9*Ca*Cf^2*Tf*Nf*al^3
          - 44177531/23328*Ca^2*Tf^2*Nf^2*al
          + 552001/11664*Ca^2*Tf^2*Nf^2*al^2
          + 227/36*Ca^2*Tf^2*Nf^2*al^3
          - 97/81*Ca^2*Tf^2*Nf^2*al^4
          + 25/27*Ca^2*Tf^2*Nf^2*al^5
          + 20572427/2916*Ca^2*Cf*Tf*Nf*al
          - 485489/2592*Ca^2*Cf*Tf*Nf*al^2
          - 82181/648*Ca^2*Cf*Tf*Nf*al^3
          - 55/24*Ca^2*Cf*Tf*Nf*al^4
          + 55/16*Ca^2*Cf*Tf*Nf*al^5
          + 42950657/5832*Ca^3*Tf*Nf*al
          - 21636697/186624*Ca^3*Tf*Nf*al^2
          - 298517/3456*Ca^3*Tf*Nf*al^3
          - 4751/1296*Ca^3*Tf*Nf*al^4
          - 875/1728*Ca^3*Tf*Nf*al^5
          + 5/12*Ca^3*Tf*Nf*al^6
          - 5/36*Ca^3*Tf*Nf*al^7
          - 4698915983/746496*Ca^4*al
          + 129316433/1492992*Ca^4*al^2
          + 882095/27648*Ca^4*al^3
          - 1100549/41472*Ca^4*al^4
          - 14803/2048*Ca^4*al^5
          - 121/1536*Ca^4*al^6
          + 341/1152*Ca^4*al^7
          - 7/256*Ca^4*al^8
          + 1/256*Ca^4*al^9
          - 99757/128*z7*N_A^-1*d4AA*al
          - 3997/384*z7*N_A^-1*d4AA*al^2
          + 2625/64*z7*N_A^-1*d4AA*al^3
          + 2737/384*z7*N_A^-1*d4AA*al^4
          - 567/128*z7*N_A^-1*d4AA*al^5
          - 91/192*z7*N_A^-1*d4AA*al^6
          + 49/2*z7*Nf*N_A^-1*d4FA*al
          - 147/2*z7*Nf*N_A^-1*d4FA*al^2
          - 2240*z7*Cf^3*Tf*Nf*al
          + 2240*z7*Ca*Cf^2*Tf*Nf*al
          - 2800/3*z7*Ca^2*Cf*Tf*Nf*al
          + 9471/4*z7*Ca^3*Tf*Nf*al
          + 539/8*z7*Ca^3*Tf*Nf*al^2
          - 9266411/6144*z7*Ca^4*al
          - 7806659/36864*z7*Ca^4*al^2
          - 147553/6144*z7*Ca^4*al^3
          + 15785/9216*z7*Ca^4*al^4
          - 189/256*z7*Ca^4*al^5
          + 4823/36864*z7*Ca^4*al^6
          - 50925/512*z6*N_A^-1*d4AA*al
          - 2375/256*z6*N_A^-1*d4AA*al^2
          + 375/128*z6*N_A^-1*d4AA*al^3
          + 275/256*z6*N_A^-1*d4AA*al^4
          + 25/512*z6*N_A^-1*d4AA*al^5
          + 75*z6*Nf*N_A^-1*d4FA*al
          - 150*z6*Ca*Cf^2*Tf*Nf*al
          + 75*z6*Ca^2*Cf*Tf*Nf*al
          + 275/4*z6*Ca^3*Tf*Nf*al
          - 238325/4096*z6*Ca^4*al
          - 51175/6144*z6*Ca^4*al^2
          - 175/512*z6*Ca^4*al^3
          + 475/6144*z6*Ca^4*al^4
          + 575/12288*z6*Ca^4*al^5
          - 226975/512*z5*N_A^-1*d4AA*al
          + 322195/768*z5*N_A^-1*d4AA*al^2
          - 5195/128*z5*N_A^-1*d4AA*al^3
          - 3255/256*z5*N_A^-1*d4AA*al^4
          + 4505/1536*z5*N_A^-1*d4AA*al^5
          + 35/384*z5*N_A^-1*d4AA*al^6
          + 1005*z5*Nf*N_A^-1*d4FA*al
          - 340*z5*Nf*N_A^-1*d4FA*al^2
          + 320*z5*Nf^2*N_A^-1*d4FF*al
          - 1280/9*z5*Cf*Tf^3*Nf^3*al
          - 16000/9*z5*Cf^2*Tf^2*Nf^2*al
          + 1960*z5*Cf^3*Tf*Nf*al
          - 640/27*z5*Ca*Tf^3*Nf^3*al
          + 6008/3*z5*Ca*Cf*Tf^2*Nf^2*al
          + 29210/9*z5*Ca*Cf^2*Tf*Nf*al
          - 80*z5*Ca*Cf^2*Tf*Nf*al^2
          - 80*z5*Ca*Cf^2*Tf*Nf*al^3
          + 16586/27*z5*Ca^2*Tf^2*Nf^2*al
          + 230/9*z5*Ca^2*Tf^2*Nf^2*al^2
          - 10/9*z5*Ca^2*Tf^2*Nf^2*al^3
          - 36166/9*z5*Ca^2*Cf*Tf*Nf*al
          + 67*z5*Ca^2*Cf*Tf*Nf*al^2
          + 40*z5*Ca^2*Cf*Tf*Nf*al^3
          - 1650287/432*z5*Ca^3*Tf*Nf*al
          - 22703/144*z5*Ca^3*Tf*Nf*al^2
          + 1397/48*z5*Ca^3*Tf*Nf*al^3
          + 595/432*z5*Ca^3*Tf*Nf*al^4
          - 175/216*z5*Ca^3*Tf*Nf*al^5
          + 338738527/110592*z5*Ca^4*al
          + 1847129/6144*z5*Ca^4*al^2
          + 69395/1152*z5*Ca^4*al^3
          - 515119/55296*z5*Ca^4*al^4
          - 310055/110592*z5*Ca^4*al^5
          - 4565/9216*z5*Ca^4*al^6
          + 35/384*z5*Ca^4*al^7
          - 989/32*z4*N_A^-1*d4AA*al
          + 1347/128*z4*N_A^-1*d4AA*al^2
          + 9/8*z4*N_A^-1*d4AA*al^3
          + 3/128*z4*N_A^-1*d4AA*al^4
          + 3/64*z4*N_A^-1*d4AA*al^5
          + 172*z4*Nf*N_A^-1*d4FA*al
          - 64*z4*Nf^2*N_A^-1*d4FF*al
          + 88/3*z4*Cf^2*Tf^2*Nf^2*al
          + 8/3*z4*Ca*Tf^3*Nf^3*al
          - 22*z4*Ca*Cf*Tf^2*Nf^2*al
          + 245/6*z4*Ca*Cf^2*Tf*Nf*al
          - 41/6*z4*Ca^2*Tf^2*Nf^2*al
          + z4*Ca^2*Tf^2*Nf^2*al^2
          + 61*z4*Ca^2*Cf*Tf*Nf*al
          - 3/2*z4*Ca^2*Cf*Tf*Nf*al^2
          - 9*z4*Ca^2*Cf*Tf*Nf*al^3
          - 2767/32*z4*Ca^3*Tf*Nf*al
          + 5/6*z4*Ca^3*Tf*Nf*al^2
          + 41/6*z4*Ca^3*Tf*Nf*al^3
          + 49117/2048*z4*Ca^4*al
          + 8411/1536*z4*Ca^4*al^2
          + 365/1536*z4*Ca^4*al^3
          - 73/256*z4*Ca^4*al^4
          - 181/2048*z4*Ca^4*al^5
          - 311113/768*z3*N_A^-1*d4AA*al
          - 33515/192*z3*N_A^-1*d4AA*al^2
          + 1313/96*z3*N_A^-1*d4AA*al^3
          + 283/64*z3*N_A^-1*d4AA*al^4
          - 1195/768*z3*N_A^-1*d4AA*al^5
          - 5/64*z3*N_A^-1*d4AA*al^6
          + 1964*z3*Nf*N_A^-1*d4FA*al
          + 992/3*z3*Nf*N_A^-1*d4FA*al^2
          - 336*z3*Nf^2*N_A^-1*d4FF*al
          - 25888/81*z3*Cf*Tf^3*Nf^3*al
          + 49696/27*z3*Cf^2*Tf^2*Nf^2*al
          + 104*z3*Cf^3*Tf*Nf*al
          + 4280/27*z3*Ca*Tf^3*Nf^3*al
          + 1280/81*z3*Ca*Tf^3*Nf^3*al^2
          + 124210/81*z3*Ca*Cf*Tf^2*Nf^2*al
          - 784/9*z3*Ca*Cf*Tf^2*Nf^2*al^2
          - 16*z3*Ca*Cf*Tf^2*Nf^2*al^3
          - 192157/54*z3*Ca*Cf^2*Tf*Nf*al
          + 148/3*z3*Ca*Cf^2*Tf*Nf*al^2
          + 148/3*z3*Ca*Cf^2*Tf*Nf*al^3
          - 156817/162*z3*Ca^2*Tf^2*Nf^2*al
          - 5452/27*z3*Ca^2*Tf^2*Nf^2*al^2
          + 50/9*z3*Ca^2*Tf^2*Nf^2*al^3
          + 32/9*z3*Ca^2*Tf^2*Nf^2*al^4
          - 324935/162*z3*Ca^2*Cf*Tf*Nf*al
          + 1625/9*z3*Ca^2*Cf*Tf*Nf*al^2
          + 413/6*z3*Ca^2*Cf*Tf*Nf*al^3
          + 2*z3*Ca^2*Cf*Tf*Nf*al^4
          - 3*z3*Ca^2*Cf*Tf*Nf*al^5
          - 232351/1296*z3*Ca^3*Tf*Nf*al
          + 260717/432*z3*Ca^3*Tf*Nf*al^2
          - 8369/288*z3*Ca^3*Tf*Nf*al^3
          - 1213/108*z3*Ca^3*Tf*Nf*al^4
          + 59/27*z3*Ca^3*Tf*Nf*al^5
          + 122449741/82944*z3*Ca^4*al
          - 51101257/82944*z3*Ca^4*al^2
          - 193639/4608*z3*Ca^4*al^3
          + 651137/27648*z3*Ca^4*al^4
          + 90341/27648*z3*Ca^4*al^5
          - 157/384*z3*Ca^4*al^6
          - 13/192*z3*Ca^4*al^7
          + 753337/768*z3^2*N_A^-1*d4AA*al
          - 17449/128*z3^2*N_A^-1*d4AA*al^2
          - 1501/64*z3^2*N_A^-1*d4AA*al^3
          - 633/128*z3^2*N_A^-1*d4AA*al^4
          + 329/256*z3^2*N_A^-1*d4AA*al^5
          + 15/64*z3^2*N_A^-1*d4AA*al^6
          - 5350/3*z3^2*Nf*N_A^-1*d4FA*al
          + 16*z3^2*Nf*N_A^-1*d4FA*al^2
          - 512/3*z3^2*Nf^2*N_A^-1*d4FF*al
          - 256*z3^2*Cf^2*Tf^2*Nf^2*al
          + 256*z3^2*Ca*Cf*Tf^2*Nf^2*al
          - 60*z3^2*Ca*Cf^2*Tf*Nf*al
          - 704/9*z3^2*Ca^2*Tf^2*Nf^2*al
          + 410*z3^2*Ca^2*Cf*Tf*Nf*al
          - 557/18*z3^2*Ca^3*Tf*Nf*al
          + 29/6*z3^2*Ca^3*Tf*Nf*al^2
          + 5/6*z3^2*Ca^3*Tf*Nf*al^3
          + 1/6*z3^2*Ca^3*Tf*Nf*al^4
          - 2360029/18432*z3^2*Ca^4*al
          + 63007/3072*z3^2*Ca^4*al^2
          - 147/256*z3^2*Ca^4*al^3
          - 985/3072*z3^2*Ca^4*al^4
          + 1279/6144*z3^2*Ca^4*al^5
          + 21/512*z3^2*Ca^4*al^6
          );


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%


